Five Starter Pieces: Quantum Information Science via Semi-definite Programs

As the title indicates, this chapter presents a brief, self-contained introduction to five fundamental problems in Quantum Information Science (QIS) that are especially well-suited to be formulated as Semi-definite Programs (SDP). We have in mind two audiences. The primary audience comprises of Operations Research (and Computer Science) graduate students who have familiarity with SDPs, but have found it daunting to become even minimally conversant with pre-requisites of QIS. The second audience consists of Physicists (and Electrical Engineers) already knowledgeable with modeling of QIS via SDP but interested in computational tools that are applicable more generally. For both audiences, we strive for rapid access to the unfamiliar material. For the first, we provide just enough required background material (from Quantum Mechanics, treated via matrices, and mapping them in Dirac notation) and simultaneously for the second audience we recreate, computationally in Jupyter notebooks, known closed-form solutions. We hope you will enjoy this introduction and gain understanding of the marvelous connection between SDP and QIS by self-study, or as a short seminar course. Ultimately, we hope this disciplinary outreach will fuel advances in QIS through their fruitful study via SDPs.

==> HelperFunctionsforNotebook4.py <==
#Date: December 15, 2021
#This code contains material supporting a paper, currently titled *Five
#Starter Pieces: Quantum Information Science via Semi-definite Programs*, by
#Vikesh Siddhu (vsiddhu@protonmail.com) and Sridhar Tayur (stayur@cmu.edu). 
#The paper is available on the arXiv(https://arxiv.org/). 
#The arXiv paper is released there is under the arXiv.org perpetual, non-exclusive
#license (https://arxiv.org/licenses/nonexclusive-distrib/1.0/license.html), and
#this code is released under the MIT license (https://opensource.org/licenses/MIT).


import numpy as np
import picos as pic


# In[5]:


def swapLastTwoOfThreePartyState(rhoaB,da,db):
    r"""Takes a tri-partite density operator performs
    swap on the last two spaces and returns the result
    
    Parameters
    ----------
    rhoaBP : picos.expressions.exp_affine.AffineExpression
             tri-partite density operator
    
    da : int
         Dimension of first space
    
    db : int
         Dimension of each of the two second spaces
             
    Returns
    ----------
    SrhoaB : picos.expressions.exp_affine.AffineExpression
             tri-partite density operator
    """
    d = da*db*db
    
    SrhoaB = rhoaB.reshuffled(permutation='ikjlnm', dimensions=(da,db,db,da,db,db),order='C')
    SrhoaB = SrhoaB.T.reshaped((d,d)).T
    return(SrhoaB)



==> HelperFunctionsforNotebook5.py <==
#Date: December 15, 2021
#This code contains material supporting a paper, currently titled *Five
#Starter Pieces: Quantum Information Science via Semi-definite Programs*, by
#Vikesh Siddhu (vsiddhu@protonmail.com) and Sridhar Tayur (stayur@cmu.edu). 
#The paper is available on the arXiv(https://arxiv.org/). 
#The arXiv paper is released there is under the arXiv.org perpetual, non-exclusive
#license (https://arxiv.org/licenses/nonexclusive-distrib/1.0/license.html), and
#this code is released under the MIT license (https://opensource.org/licenses/MIT).

# In[2]:


import numpy as np
import picos as pic


# In[3]:


def krausToChoiJ(krsLst):
    r"""Takes in list of Kraus operators for the channel and
    returns the Choi-Jamiolkowski representation for the
    channel and its complement
    
    Parameters
    ----------
    krsLst : list
             A list of 2-D numpy arrays
             
    Returns
    ----------
    cjBA : 2-D numpy array
           Choi-Jamiolkowski representation of the channel.
           
    cjCA : 2-D numpy array
           Choi-Jamiolkowski representation of the complementary channel
    """
    #dc,db,da dimensional array
    channelKet = np.array(krsLst)
    channelKetConj = channelKet.conj()
    (dc,db,da) = np.shape(channelKet)
    
    #Choi-Jamiolkowski rep for the direct channel: contract c indices
    cjBA=np.einsum('ijk,ist->jkst',channelKet,channelKetConj)
    cjBA=np.reshape(cjBA,(db*da,db*da))
    
    #Choi-Jamiolkowski rep for the complementary channel: contract b indices
    cjCA=np.einsum('ijk,rjt->ikrt',channelKet,channelKetConj)
    cjCA=np.reshape(cjCA,(dc*da,dc*da))
    
    return(cjBA, cjCA)


# In[4]:


def choiJToLinPic(jbaP,da,db):
    r"""Takes the Choi-Jamiolkowski representation, the
    input and output dimensions for the channel and returns
    the transfer matrix
    
    Parameters
    ----------
    JBbaP : picos.expressions.exp_affine.AffineExpression
           Choi-Jamiolkowski representation of the channel
    
    da : int
         Input dimension of the channel
    
    db : int
         Output dimension of the channel
             
    Returns
    ----------
    TBba : picos.expressions.exp_affine.AffineExpression
           Transfer matrix for the channel, dimension (db*db, da*da)
    """

    TbaDP = jbaP.reshuffled(permutation='ikjl', dimensions=(db,da,db,da),order='C')
    return TbaDP.T.reshaped((da*da,db*db)).T


# In[5]:


def linTochoiJPic(TbaP,da,db):
    r"""Takes the Choi-Jamiolkowski representation, the
    input and output dimensions for the channel and returns
    the transfer matrix
    
    Parameters
    ----------
    TBbaP : picos.expressions.exp_affine.AffineExpression
            Transfer matrix for the channel
    
    da : int
         Input dimension of the channel
    
    db : int
         Output dimension of the channel
             
    Returns
    ----------
    JBba : picos.expressions.exp_affine.AffineExpression
           Choi-Jamiolkowski representation for the channel, dimension (db*da, db*da)
    """
    JbaP = TbaP.reshuffled(permutation='ikjl', dimensions=(db,db,da,da),order='C')
    return JbaP.T.reshaped((da*db, da*db)).T


# In[6]:


def choiJOfChanInSeriesPic(cj1, cj2,da,db,dc):
    r"""Takes as input the Choi-Jamiolkowski representation
    of two channels one and two, and returns the Choi-Jamiolkowski representation
    of channel two applied after channel one in series
    
    Parameters
    ----------
    cj1 : picos.expressions.exp_affine.AffineExpression
          Choi-Jamiolkowski rep of the first channel
    
    cj2 : picos.expressions.exp_affine.AffineExpression
          Choi-Jamiolkowski rep of the second channel
          
    da : int
         input dimension of the first channel
         
    db  : int
         output dimension of the first channel
    
    dc : int
          output dimension of the second channel
          
    Returns
    ----------
    ch21 : 2-d Numpy Array
    
    """
    Tba = choiJToLinPic(cj1,da,db)
    Tcb = choiJToLinPic(cj2,db,dc)
    Tac = Tcb*Tba
    return linTochoiJPic(Tac,da,dc)


# In[27]:


def boundFunc(eps,dc):
    r"""Takes as input an the value epsilon for which a channel
    is epsilon degradable, and the dimension of the channel's
    environment. Returns a value which bounds the difference
    between the channel's quantum capacity its coherent information
    
    Parameters
    ----------
    eps : float
    
    dc : int
         dimension of the channel's environment/Choi-Rank
         
    Returns
    ----------
    bnd : float
          value bounding the difference between a channel's
          capacity and its coherent information
    """
    if dc <= 1:
        print("Environment dimension must be greater than one, returning zero")
        return 0
    ent = lambda x : -x*np.log2(x) - (1-x)*np.log2(1-x)
    
    bnd = eps*np.log2(dc-1)/2
    bnd += eps*np.log2(dc)
    bnd += ent(eps/2)
    bnd += (1 + eps/2)*ent(eps/(2+eps))
    
    return bnd



==> Notebook_1_-_Quantum_State_Discrimination.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Quantum State Discrimination"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Date : December 15, 2021\n",
    "\n",
    "This notebook contains material supporting a paper, currently titled *Five Starter Pieces: Quantum Information Science via Semi-definite Programs*, by Vikesh Siddhu (vsiddhu@protonmail.com) and Sridhar Tayur (stayur@cmu.edu). The paper is available on this **[arXiv](http://arxiv.org/abs/2112.08276)** link. The arXiv paper is released there is under the **[arXiv.org perpetual, non-exclusive license](https://arxiv.org/licenses/nonexclusive-distrib/1.0/license.html)**, and this code is released under the **[MIT license](https://opensource.org/licenses/MIT)**.\n",
    "\n",
    "\n",
    "This notebook depends upon various packages including [numpy](https://numpy.org/) >= 1.19.5, [picos](https://picos-api.gitlab.io/picos/index.html) >= 2.2.55, and [cvxopt](http://cvxopt.org/) >= 1.2.5.\n",
    "    \n",
    "[![Open In Colab](https://colab.research.google.com/assets/colab-badge.svg)](https://colab.research.google.com/github/vsiddhu/SDP-Quantum-OR/blob/master/Notebook%201%20-%20Quantum%20State%20Discrimination.ipynb)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Introduction\n",
    "\n",
    "The maximum probability of successfully distinguishing states $\\sigma_i$, created with probability \n",
    "$p_i$, is given by\n",
    "\n",
    "\\begin{align}\n",
    "    \\begin{aligned}\n",
    "        \\text{maximize} \\; &  \\sum_{i = 1}^{n-1} p_i \\rm Tr(E_i \\rho_i) + \\rm p_n Tr(E_n \\rho_n) & \\\\ \n",
    "        \\text{subject to} \\; & E_j \\succeq 0,& \\forall 1 \\leq j \\leq n-1, \\\\ \n",
    "        \\text{and} \\; & I - \\sum_{i = 1}^{n-1} E_i \\succeq 0. &\n",
    "    \\end{aligned}\n",
    "\\end{align}\n",
    "\n",
    "where $p_n := 1 - \\sum_{i = 1}^{n-1} p_i$ and $E_n := I - \\sum_{i = 1}^{n-1} E_i$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# For Google Colab use commands installing packages\n",
    "try:\n",
    "  import google.colab\n",
    "  IN_COLAB = True\n",
    "except:\n",
    "  IN_COLAB = False\n",
    "\n",
    "# Install PICOS and CVXOPT in Google Colab\n",
    "if IN_COLAB:\n",
    "    !pip install -q picos\n",
    "    !pip install -q cvxopt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import picos as pic\n",
    "import cvxopt as cvx"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solvers supported on this installation of PICOS: dict_keys(['cplex', 'cvxopt', 'ecos', 'glpk', 'gurobi', 'mosek', 'mskfsn', 'scip', 'smcp'])\n"
     ]
    }
   ],
   "source": [
    "print('Solvers supported on this installation of PICOS:', pic.solvers.all_solvers().keys())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solvers available to PICOS on this machine : ['cvxopt', 'mosek', 'mskfsn']\n"
     ]
    }
   ],
   "source": [
    "print('Solvers available to PICOS on this machine :', pic.solvers.available_solvers())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 1\n",
    "Consider a case where $n=2$, density operators $\\sigma_i$ have the form\n",
    "    \\begin{equation}\n",
    "    \\sigma_1 = \n",
    "    \\begin{pmatrix}\n",
    "    1 & 0 \\\\\n",
    "    0 & 0\n",
    "    \\end{pmatrix}, \n",
    "    \\quad\n",
    "    \\sigma_2 = \n",
    "    \\begin{pmatrix}\n",
    "    0 & 0 \\\\\n",
    "    0 & 1\n",
    "    \\end{pmatrix},\n",
    "    \\end{equation}\n",
    "  and $p_1 = q, p_2 = 1-q$ and $0 \\leq q \\leq 1$. In this case the SDP mentioned at the top of the notebook takes the form\n",
    "  \n",
    "\\begin{align}\n",
    "    \\begin{aligned}\n",
    "        \\text{maximize} \\; &  q \\rm Tr(E_1 \\sigma_1) + (1-q) \\rm Tr\\big( (I - E_1) \\sigma_2\\big) & \\\\ \n",
    "        \\text{subject to} \\; & E_1 \\succeq 0, &, \\\\ \n",
    "        \\text{and} \\; & I - E_1 \\succeq 0. &\n",
    "    \\end{aligned}\n",
    "\\end{align}\n",
    "\n",
    "We solve this semidefinite program using PICOS."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Example 1\n",
    "\n",
    "sig1 = np.array([[1.,0],[0.,0.]])\n",
    "sig2 = np.array([[0.,0],[0.,1.]])\n",
    "\n",
    "qVal = np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "#Constants\n",
    "#----------\n",
    "Sgs1 = pic.Constant(\"sg1\", sig1)\n",
    "Sgs2 = pic.Constant(\"sg2\", sig2)\n",
    "\n",
    "q = pic.Constant(\"q\", qVal)\n",
    "\n",
    "#Identity matrix\n",
    "shp = np.shape(sig1)\n",
    "iMat = pic.Constant('I', np.eye(shp[0],dtype='complex'))\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "eVars = pic.HermitianVariable(\"E1\", shp)\n",
    "\n",
    "prob1 = pic.Problem()\n",
    "    \n",
    "#Constraint\n",
    "#----------\n",
    "prob1.add_constraint(eVars >> 0)\n",
    "prob1.add_constraint(iMat - eVars >> 0)\n",
    "\n",
    "#Objective\n",
    "#----------\n",
    "obj = q*(Sgs1 | eVars) + (1-q)*(Sgs2 | iMat - eVars)\n",
    "\n",
    "prob1.set_objective('max',obj)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "----------------------------------------------\n",
      "Complex Semidefinite Program\n",
      "  maximize q·⟨sg1, E1⟩ + (1 - q)·⟨sg2, I - E1⟩\n",
      "  over\n",
      "    2×2 hermitian variable E1\n",
      "  subject to\n",
      "    E1 ≽ 0\n",
      "    I - E1 ≽ 0\n",
      "----------------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#User readable view of the problem being composed in PICOS\n",
    "print(prob1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from cvxopt>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using a solver of our choice and display progress\n",
    "prob1.solve(verbosity=False,solver='cvxopt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "#The solver claims to have found an optimal solution. As a bonus, the SDP solution also gives the POVM element E1\n",
    "pvm1 = np.array(eVars.value)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Probability of discriminating the inputs is =  0.9999999994373823\n"
     ]
    }
   ],
   "source": [
    "prb = prob1.value\n",
    "print('Probability of discriminating the inputs is = ', prb)\n",
    "#For an explaination of why success probability is 1 even though the input p is random, see the text below"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "* The probability of successful discriminating two qauntum states $\\sigma_1$ and $\\sigma_2$ each occuring with probability $p_1$ and $p_2$ respectively, is given by \n",
    " $$p^* = \\frac{1}{2}( 1 + || p_1 \\sigma_1 - p_2\\sigma_2 ||_1 ).$$\n",
    " The example above numerically demonstrates this fact in a simple case where $\\sigma_1$ and $\\sigma_2$ are $2 \\times 2$ matrices. In this example, $p_1 = q$ and $p_2 = 1 -q$, where $q \\in [0,1]$ is random. Density operators $\\sigma_1$ and $\\sigma_2$ are orthogonal. These orthogonal density operators have $l_1$ distance, $|| \\sigma_1 - \\sigma_2 ||_1 = 2$ and thus $p^* = 1$, independent of $q$. In the following example, we choose $p_1,p_2,\\sigma_1$ and $\\sigma_2$ randomly and confirm our numerical SDP result with the algebraic result above."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 2\n",
    "Consider a case where $n=2, d = 6$, density operators $\\sigma_1$ and $\\sigma_2$ are chosen randomly, $p_1 = q$,\n",
    "$p_2 = 1-q$ and $q$ chosen randomly between 0 and 1. In this case the SDP mentioned at the top of the notebook takes the form\n",
    "\n",
    "\\begin{align}\n",
    "    \\begin{aligned}\n",
    "        \\text{maximize} \\; &  q \\rm Tr(E_1 \\sigma_1) + (1-q) \\rm Tr\\big( (I - E_1) \\sigma_2\\big) & \\\\ \n",
    "        \\text{subject to} \\; & E_1 \\succeq 0, &, \\\\ \n",
    "        \\text{and} \\; & I - E_1 \\succeq 0. &\n",
    "    \\end{aligned}\n",
    "\\end{align}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Example 2\n",
    "d = 6\n",
    "\n",
    "mt1 = np.random.rand(d,d) + 1j*np.random.randn(d,d)\n",
    "mt1 = np.dot(mt1,mt1.conj().T)\n",
    "sig1 = mt1/np.trace(mt1)\n",
    "\n",
    "mt2 = np.random.rand(d,d) + 1j*np.random.randn(d,d)\n",
    "mt2 = np.dot(mt2,mt2.conj().T)\n",
    "sig2 = mt2/np.trace(mt2)\n",
    "\n",
    "qVal = np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "#Constants\n",
    "#----------\n",
    "Sgs1 = pic.Constant(\"sg1\", sig1)\n",
    "Sgs2 = pic.Constant(\"sg2\", sig2)\n",
    "\n",
    "q = pic.Constant(\"q\", qVal)\n",
    "\n",
    "#Identity matrix\n",
    "shp = np.shape(sig1)\n",
    "iMat = pic.Constant('I', np.eye(shp[0],dtype='complex'))\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "eVars = pic.HermitianVariable(\"E1\", shp)\n",
    "\n",
    "prob2 = pic.Problem()\n",
    "    \n",
    "#Constraint\n",
    "#----------\n",
    "prob2.add_constraint(eVars >> 0)\n",
    "prob2.add_constraint(iMat - eVars >> 0)\n",
    "\n",
    "#Objective\n",
    "#----------\n",
    "obj = q*(Sgs1 | eVars) + (1-q)*(Sgs2 | iMat - eVars)\n",
    "\n",
    "prob2.set_objective('max',obj.real)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------------------------------\n",
      "Complex Semidefinite Program\n",
      "  maximize Re(q·⟨sg1, E1⟩ + (1 - q)·⟨sg2, I - E1⟩)\n",
      "  over\n",
      "    6×6 hermitian variable E1\n",
      "  subject to\n",
      "    E1 ≽ 0\n",
      "    I - E1 ≽ 0\n",
      "--------------------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#User readable view of the problem being composed in PICOS\n",
    "print(prob2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from cvxopt>"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using a solver of our choice and display progress\n",
    "prob2.solve(verbosity=False,solver='cvxopt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Helstrom result computes using numpy\n",
    "delOpt = qVal*sig1 - (1-qVal)*sig2\n",
    "# print(np.linalg.eigh(delOpt))\n",
    "(u,s,vH) = np.linalg.svd(delOpt, hermitian=False)\n",
    "pStarAlg = (np.sum(s) + 1)/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Probability of discriminating the input\n",
      "Using SDP =  0.9129937076702335\n",
      "Helstrom result 0.9129937078308089\n",
      "Difference between these values 1.6057544183212258e-10\n"
     ]
    }
   ],
   "source": [
    "prb2 = prob2.value\n",
    "print('Probability of discriminating the input')\n",
    "print('Using SDP = ', prb2)\n",
    "print('Helstrom result', pStarAlg)\n",
    "print('Difference between these values', abs(prb2 - pStarAlg))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 3\n",
    "Consider a case where $n=3$, the density operators $\\sigma_i$ have the form\n",
    "    \\begin{equation}\n",
    "    \\sigma_1 = \n",
    "    \\begin{pmatrix}\n",
    "    1 & 0 \\\\\n",
    "    0 & 0\n",
    "    \\end{pmatrix}\n",
    "    \\quad\n",
    "    \\sigma_2 = \n",
    "    \\frac{1}{2}\\begin{pmatrix}\n",
    "    1 & 1 \\\\\n",
    "    1 & 1\n",
    "    \\end{pmatrix}\n",
    "    \\quad\n",
    "    \\sigma_3 = \n",
    "    \\frac{1}{2}\\begin{pmatrix}\n",
    "    1 & 0 \\\\\n",
    "    0 & 1\n",
    "    \\end{pmatrix}\n",
    "    \\end{equation}\n",
    " $p_1 = \\frac{q}{2}, p_2 = \\frac{q}{2}, p_3 = 1-q$, and $0 \\leq q \\leq 1$. In this case the SDP mentioned at the top of the notebook takes the form\n",
    "\\begin{align}\n",
    "    \\begin{aligned}\n",
    "        \\text{maximize} \\; &  \\frac{q}{2} \\rm Tr(E_1 \\sigma_1)+ \\frac{q}{2} Tr(E_2 \\sigma_2) + (1-q) \\rm Tr\\big( (I -E_1 - E_2) \\sigma_3\\big) & \\\\ \n",
    "        \\text{subject to} \\; & E_1 \\succeq 0, &, \\\\ \n",
    "         & E_1 \\succeq 0. & \\\\\n",
    "        \\text{and} \\; & I - E_1 - E_2 \\succeq 0. &\n",
    "    \\end{aligned}\n",
    "\\end{align}\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Example 3\n",
    "\n",
    "sig1 = np.array([[1.,0.],[0.,0.]])\n",
    "sig2 = np.array([[0.,0.],[0.,1.]])\n",
    "sig3 = np.array([[1.,0.],[0.,1.]])/2\n",
    "\n",
    "qVal = np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Constants\n",
    "#----------\n",
    "Sgs1 = pic.Constant(\"sg1\", sig1)\n",
    "Sgs2 = pic.Constant(\"sg2\", sig2)\n",
    "Sgs3 = pic.Constant(\"sg2\", sig3)\n",
    "\n",
    "q = pic.Constant(\"q\", qVal)\n",
    "\n",
    "#Identity matrix\n",
    "shp = np.shape(sig1)\n",
    "iMat = pic.Constant('I', np.eye(shp[0],dtype='complex'))\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "eVars1 = pic.HermitianVariable(\"E1\", shp)\n",
    "eVars2 = pic.HermitianVariable(\"E2\", shp)\n",
    "\n",
    "prob3 = pic.Problem()\n",
    "    \n",
    "#Constraint\n",
    "#----------\n",
    "prob3.add_constraint(eVars1 >> 0)\n",
    "prob3.add_constraint(eVars2 >> 0)\n",
    "prob3.add_constraint(iMat - eVars1 -eVars2 >> 0)\n",
    "\n",
    "#Objective\n",
    "#----------\n",
    "obj3 = (q/2)*(Sgs1 | eVars1) + (q/2)*(Sgs2 | eVars2) + (1-q)*(Sgs3 | iMat - eVars1 - eVars2)\n",
    "\n",
    "prob3.set_objective('max',obj3)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "---------------------------------------------------------------------\n",
      "Complex Semidefinite Program\n",
      "  maximize q/2·⟨sg1, E1⟩ + q/2·⟨sg2, E2⟩ + (1 - q)·⟨sg2, I - E1 - E2⟩\n",
      "  over\n",
      "    2×2 hermitian variable E1, E2\n",
      "  subject to\n",
      "    E1 ≽ 0\n",
      "    E2 ≽ 0\n",
      "    I - E1 - E2 ≽ 0\n",
      "---------------------------------------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#User readable view of the problem being composed in PICOS\n",
    "print(prob3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from cvxopt>"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Let us solve the problem using a solver of our choice\n",
    "prob3.solve(verbosity=False,solver='cvxopt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "#The solver claims to have found an optimal solution. As a bonus, the SDP solution also gives the POVM element E\n",
    "pov1 = np.array(eVars1.value)\n",
    "pov2 = np.array(eVars2.value)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Using the structure of the SDP being solved, one can show its maximum value to be $\\max(q, 1-q)$. The numerics above match this algebraic solution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Probability of discriminating the input given by SDP =  0.7133864729887238\n",
      "Algebraic solution =  0.7133864734236646\n"
     ]
    }
   ],
   "source": [
    "prb3 = prob3.value\n",
    "print('Probability of discriminating the input given by SDP = ', prb3)\n",
    "print('Algebraic solution = ', max(qVal,1-qVal))\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Notebook_2_-_Quantum_State_Fidelity.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Quantum State Fidelity"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Date : December 15, 2021\n",
    "\n",
    "This notebook contains material supporting a paper, currently titled *Five Starter Pieces: Quantum Information Science via Semi-definite Programs*, by Vikesh Siddhu (vsiddhu@protonmail.com) and Sridhar Tayur (stayur@cmu.edu). The paper is available on this **[arXiv](http://arxiv.org/abs/2112.08276)** link. The arXiv paper is released there is under the **[arXiv.org perpetual, non-exclusive license](https://arxiv.org/licenses/nonexclusive-distrib/1.0/license.html)**, and this code is released under the **[MIT license](https://opensource.org/licenses/MIT)**.\n",
    "\n",
    "This notebook depends upon various packages including [numpy](https://numpy.org/) >= 1.19.5, [picos](https://picos-api.gitlab.io/picos/index.html) >= 2.2.55, and [cvxopt](http://cvxopt.org/) >= 1.2.5.\n",
    "    \n",
    "[![Open In Colab](https://colab.research.google.com/assets/colab-badge.svg)](https://colab.research.google.com/github/vsiddhu/SDP-Quantum-OR/blob/master/Notebook%202%20-%20Quantum%20State%20Fidelity.ipynb)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Introduction\n",
    "Fidelity between two density operators $\\rho$ and $\\sigma$,\n",
    "$$ F(\\rho,\\sigma) = || \\sqrt{\\rho} \\sqrt{\\sigma}||_1,$$\n",
    "is the optimum value of the semi-definite program (SDP)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\\begin{align}\n",
    "    \\begin{aligned}\n",
    "        \\text{maximize} \\; & \\frac{1}{2} \\; \\rm Tr(\\Lambda + \\Lambda^{\\dagger}), \\\\\n",
    "        \\text{subject to} \\; & \n",
    "        \\begin{pmatrix}\n",
    "          \\rho & \\Lambda \\\\\n",
    "          \\Lambda^{\\dagger} & \\sigma\n",
    "        \\end{pmatrix}\n",
    "        \\succeq 0, & \n",
    "    \\end{aligned}\n",
    "\\end{align}\n",
    "\n",
    "where $\\Lambda$ is a linear operator. The SDP above has a dual formulation,"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\\begin{align}\n",
    "    \\begin{aligned}\n",
    "        \\text{minimize} \\; & \\frac{1}{2} \\; \\big(  \\rm Tr(\\rho Y) +  \\rm Tr( \\sigma Z) \\big), \\\\\n",
    "        \\text{subject to} \\; & \n",
    "        \\begin{pmatrix}\n",
    "        Y & -I\\\\\n",
    "        -I & Z\n",
    "        \\end{pmatrix}\n",
    "        \\succeq 0, & \n",
    "    \\end{aligned}\n",
    "\\end{align}\n",
    "\n",
    "where $I$ is the Identity matrix. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# For Google Colab use commands installing packages\n",
    "try:\n",
    "  import google.colab\n",
    "  IN_COLAB = True\n",
    "except:\n",
    "  IN_COLAB = False\n",
    "\n",
    "# Install PICOS and CVXOPT in Google Colab\n",
    "if IN_COLAB:\n",
    "    !pip install -q picos\n",
    "    !pip install -q cvxopt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import picos as pic\n",
    "import cvxopt as cvx"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solvers supported on this installation of picos: dict_keys(['cplex', 'cvxopt', 'ecos', 'glpk', 'gurobi', 'mosek', 'mskfsn', 'scip', 'smcp'])\n"
     ]
    }
   ],
   "source": [
    "print('Solvers supported on this installation of picos:', pic.solvers.all_solvers().keys())\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solvers available to picos on this machine : ['cvxopt', 'mosek', 'mskfsn']\n"
     ]
    }
   ],
   "source": [
    "print('Solvers available to picos on this machine :', pic.solvers.available_solvers())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 1\n",
    "Fidelity $F(\\rho_2,\\sigma_2)$ between $d$-dimensional random pure state density operators $\\rho_2 = | \\psi \\rangle \\langle \\psi |$ and $\\sigma_2 = | \\phi \\rangle \\langle \\phi |$ can be computed using both the Primal and Dual SDP formulations stated at the for of this notebook.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Example 1\n",
    "d= 4\n",
    "\n",
    "mt1 = np.random.rand(d,1) + 1j*np.random.randn(d,1)\n",
    "mt1 = np.dot(mt1,mt1.conj().T)\n",
    "rho1 = mt1/np.trace(mt1)\n",
    "\n",
    "mt2 = np.random.rand(d,1) + 1j*np.random.randn(d,1)\n",
    "mt2 = np.dot(mt2,mt2.conj().T)\n",
    "sig1 = mt2/np.trace(mt2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Primal SDP\n",
    "\n",
    "#Constants\n",
    "#----------\n",
    "rhoPic1 = pic.Constant(\"rho\", rho1)\n",
    "sigmaPic1 = pic.Constant(\"sigma\", sig1)\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "shp1 = np.shape(rho1)\n",
    "lmPic1 = pic.ComplexVariable(\"Lm\", shp1)\n",
    "\n",
    "prob1 = pic.Problem()\n",
    "    \n",
    "#Constraint\n",
    "#----------\n",
    "prob1.add_constraint(((rhoPic1 & lmPic1) // (lmPic1.H & sigmaPic1)) >> 0)\n",
    "\n",
    "#Objective\n",
    "#----------\n",
    "obj1 = pic.trace(lmPic1 + lmPic1.H)*0.5\n",
    "\n",
    "prob1.set_objective('max',obj1)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-----------------------------\n",
      "Complex Semidefinite Program\n",
      "  maximize tr(Lm + Lmᴴ)·0.5\n",
      "  over\n",
      "    4×4 complex variable Lm\n",
      "  subject to\n",
      "    [rho, Lm; Lmᴴ, sigma] ≽ 0\n",
      "-----------------------------\n"
     ]
    }
   ],
   "source": [
    "#User readable view of the problem being composed in PICOS\n",
    "print(prob1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from cvxopt>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using cvxopt as a solver\n",
    "prob1.solve(verbosity=False,solver='cvxopt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Solver claims to have found optimal solution\n",
    "fid1 =  prob1.value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Dual SDP\n",
    "\n",
    "#Constants\n",
    "#----------\n",
    "rhoD1 = pic.Constant(\"rho\", rho1)\n",
    "sigmaD1 = pic.Constant(\"sigma\", sig1)\n",
    "\n",
    "shp1 = np.shape(rho1)\n",
    "iMat = pic.Constant('I', np.eye(shp1[0]))\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "AD = pic.HermitianVariable(\"A\", shp1)\n",
    "BD = pic.HermitianVariable(\"B\", shp1)\n",
    "\n",
    "prob1D = pic.Problem()\n",
    "    \n",
    "#Constraint\n",
    "#----------\n",
    "prob1D.add_constraint(((AD & -iMat) // (-iMat & BD)) >> 0)\n",
    "\n",
    "#Objective\n",
    "#----------\n",
    "obj1D = .5*(rhoD1 | AD).real + .5*(sigmaD1 | BD).real\n",
    "\n",
    "prob1D.set_objective('min',obj1D)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "------------------------------------------------\n",
      "Complex Semidefinite Program\n",
      "  minimize 0.5·Re(⟨rho, A⟩) + 0.5·Re(⟨sigma, B⟩)\n",
      "  over\n",
      "    4×4 hermitian variable A, B\n",
      "  subject to\n",
      "    [A, -I; -I, B] ≽ 0\n",
      "------------------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#User readable view of the problem being composed in PICOS\n",
    "print(prob1D)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from cvxopt>"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using mosek as a cvxopt\n",
    "prob1D.solve(verbosity=False,solver='cvxopt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Solver claims to have found optimal solution\n",
    "fid1D =  prob1D.value\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$F(\\rho_2,\\sigma_2)$ between pure state density operators $\\rho_2 = | \\psi \\rangle \\langle \\psi |$ and $\\sigma_2 = | \\phi \\rangle \\langle \\phi |$ is simply given by\n",
    "\n",
    "\\begin{equation}\n",
    "F(\\rho_2,\\sigma_2) = \\sqrt{ \\rm Tr (\\rho_2 \\sigma_2) } = |\\langle \\psi | \\phi \\rangle|.\n",
    "\\end{equation}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Compute fidelity using the formula above\n",
    "fid1Alg = np.sqrt(np.trace(np.dot(rho1,sig1)).real)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Fidelity between two random pure states\n",
      "Using Primal SDP =  0.18015900161366682\n",
      "Using DualSDP =  0.18015900229617843\n",
      "Using Numpy 0.1801590015472587\n",
      "Maximum difference between any pair of values above = 7.489197317855911e-10\n"
     ]
    }
   ],
   "source": [
    "print('Fidelity between two random pure states')\n",
    "print('Using Primal SDP = ', fid1)\n",
    "print('Using DualSDP = ', fid1D)\n",
    "print('Using Numpy', fid1Alg)\n",
    "diffMx1 = max(abs(fid1 - fid1D),abs(fid1 - fid1Alg),abs(fid1D - fid1Alg))\n",
    "print('Maximum difference between any pair of values above =', diffMx1)    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 2\n",
    "Fidelity $F(\\rho_2,\\sigma_2)$ between a $d$-dimensional random pure state density operators $\\rho_2 = | \\psi \\rangle \\langle \\psi |$ and a random mixed state $\\sigma_2$. \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Example 2\n",
    "\n",
    "d = 3\n",
    "\n",
    "mtE2 = np.random.rand(d,1) + 1j*np.random.randn(d,1)\n",
    "mtE2 = np.dot(mtE2,mtE2.conj().T)\n",
    "rho2 = mtE2/np.trace(mtE2)\n",
    "\n",
    "mt2E2 = np.random.rand(d,d) + 1j*np.random.randn(d,d)\n",
    "mt2E2 = np.dot(mt2E2,mt2E2.conj().T)\n",
    "sig2 = mt2E2/np.trace(mt2E2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Primal SDP\n",
    "\n",
    "#Constants\n",
    "#----------\n",
    "rho2Pic = pic.Constant(\"rho2\", rho2)\n",
    "sigma2Pic = pic.Constant(\"sigma2\", sig2)\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "shp2 = np.shape(rho2)\n",
    "lm2Pic = pic.ComplexVariable(\"Lm2\", shp2)\n",
    "\n",
    "prob2 = pic.Problem()\n",
    "    \n",
    "#Constraint\n",
    "#----------\n",
    "prob2.add_constraint(((rho2Pic & lm2Pic) // (lm2Pic.H & sigma2Pic)) >> 0)\n",
    "\n",
    "#Objective\n",
    "#----------\n",
    "obj2 = pic.trace(lm2Pic + lm2Pic.H)*0.5\n",
    "\n",
    "prob2.set_objective('max',obj2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "---------------------------------\n",
      "Complex Semidefinite Program\n",
      "  maximize tr(Lm2 + Lm2ᴴ)·0.5\n",
      "  over\n",
      "    3×3 complex variable Lm2\n",
      "  subject to\n",
      "    [rho2, Lm2; Lm2ᴴ, sigma2] ≽ 0\n",
      "---------------------------------\n"
     ]
    }
   ],
   "source": [
    "#User readable view of the problem being composed in PICOS\n",
    "print(prob2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from mosek>"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using mosek as a solver\n",
    "prob2.solve(verbosity=False,solver='mosek')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Solver claims to have found optimal solution\n",
    "fid2 =  prob2.value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Constants\n",
    "#----------\n",
    "rhoD2 = pic.Constant(\"rho2\", rho2)\n",
    "sigmaD2 = pic.Constant(\"sigma2\", sig2)\n",
    "\n",
    "shp2 = np.shape(rho2)\n",
    "iMat = pic.Constant('I', np.eye(shp2[0]))\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "A2D = pic.HermitianVariable(\"A2\", shp2)\n",
    "B2D = pic.HermitianVariable(\"B2\", shp2)\n",
    "\n",
    "prob2D = pic.Problem()\n",
    "    \n",
    "#Constraint\n",
    "#----------\n",
    "prob2D.add_constraint(((A2D & -iMat) // (-iMat & B2D)) >> 0)\n",
    "\n",
    "#Objective\n",
    "#----------\n",
    "obj2D = .5*(rhoD2 | A2D).real + .5*(sigmaD2 | B2D).real\n",
    "\n",
    "prob2D.set_objective('min',obj2D)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "----------------------------------------------------\n",
      "Complex Semidefinite Program\n",
      "  minimize 0.5·Re(⟨rho2, A2⟩) + 0.5·Re(⟨sigma2, B2⟩)\n",
      "  over\n",
      "    3×3 hermitian variable A2, B2\n",
      "  subject to\n",
      "    [A2, -I; -I, B2] ≽ 0\n",
      "----------------------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#User readable view of the problem being composed in PICOS'\n",
    "print(prob2D)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from mosek>"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using mosek as a solver\n",
    "prob2D.solve(verbosity=False,solver='mosek')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Solver claims to have found optimal solution\n",
    "fid2D =  prob2D.value"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$F(\\rho_3,\\sigma_3)$ between the pure state density operator $\\rho_3 = | \\psi \\rangle \\langle \\psi |$ and mixed state $\\sigma_3$ is simply given by\n",
    "\n",
    "\\begin{equation}\n",
    "F(\\rho_3,\\sigma_3) = \\sqrt{ \\langle \\psi|\\sigma_3|\\psi \\rangle} = \\sqrt{ \\rm Tr (\\rho_3 \\sigma_3) }\n",
    "\\end{equation}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Compute fidelity using the formula above\n",
    "fid2Alg = np.sqrt(np.trace(np.dot(rho2,sig2)).real)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Fidelity between two random states, one pure and another mixed\n",
      "Using Primal SDP =  0.40275233796048393\n",
      "Using DualSDP =  0.4028013483991454\n",
      "Using Numpy 0.40272188430512085\n",
      "Maximum difference between any pair of values above = 7.946409402453947e-05\n"
     ]
    }
   ],
   "source": [
    "print('Fidelity between two random states, one pure and another mixed')\n",
    "print('Using Primal SDP = ', fid2)\n",
    "print('Using DualSDP = ', fid2D)\n",
    "print('Using Numpy', fid2Alg)\n",
    "diffMx1 = max(abs(fid2 - fid2D),abs(fid2 - fid2Alg),abs(fid2D - fid2Alg))\n",
    "print('Maximum difference between any pair of values above =', diffMx1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 3\n",
    "Fidelity $F(\\rho_3,\\sigma_3)$ between two $d$-dimensional random density operators $\\rho_3$ and $\\sigma_3$ is calculated using both primal and dual SDP formulations stated at the top of this notebook."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Example 3 using the primal formulation\n",
    "d = 10\n",
    "\n",
    "mtE3 = np.random.rand(d,d) + 1j*np.random.randn(d,d)\n",
    "mtE3 = np.dot(mtE3,mtE3.conj().T)\n",
    "rho3 = mtE3/np.trace(mtE3)\n",
    "\n",
    "mt2E3 = np.random.rand(d,d) + 1j*np.random.randn(d,d)\n",
    "mt2E3 = np.dot(mt2E3,mt2E3.conj().T)\n",
    "sig3 = mt2E3/np.trace(mt2E3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Constants\n",
    "#----------\n",
    "rho3Pic = pic.Constant(\"rho3\", rho3)\n",
    "sigma3Pic = pic.Constant(\"sigma3\", sig3)\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "shp3 = np.shape(rho3)\n",
    "lm3Pic = pic.ComplexVariable(\"Lm3\", shp3)\n",
    "\n",
    "prob3 = pic.Problem()\n",
    "    \n",
    "#Constraint\n",
    "#----------\n",
    "prob3.add_constraint(((rho3Pic & lm3Pic) // (lm3Pic.H & sigma3Pic)) >> 0)\n",
    "\n",
    "#Objective\n",
    "#----------\n",
    "obj3 = pic.trace(lm3Pic + lm3Pic.H)*0.5\n",
    "\n",
    "prob3.set_objective('max',obj3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "---------------------------------\n",
      "Complex Semidefinite Program\n",
      "  maximize tr(Lm3 + Lm3ᴴ)·0.5\n",
      "  over\n",
      "    10×10 complex variable Lm3\n",
      "  subject to\n",
      "    [rho3, Lm3; Lm3ᴴ, sigma3] ≽ 0\n",
      "---------------------------------\n"
     ]
    }
   ],
   "source": [
    "#User readable view of the problem being composed in PICOS'\n",
    "print(prob3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from mosek>"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using mosek as a solver\n",
    "prob3.solve(verbosity=False,solver='mosek')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Solver claims to have found optimal solution\n",
    "fid3 =  prob3.value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Solve the same problem using the Dual Formulation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Constants\n",
    "#----------\n",
    "iMat = pic.Constant('I', np.eye(shp3[0]))\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "A3D = pic.HermitianVariable(\"A3\", shp3)\n",
    "B3D = pic.HermitianVariable(\"B3\", shp3)\n",
    "\n",
    "prob3D = pic.Problem()\n",
    "    \n",
    "#Constraint\n",
    "#----------\n",
    "prob3D.add_constraint(((A3D & -iMat) // (-iMat & B3D)) >> 0)\n",
    "\n",
    "#Objective\n",
    "#----------\n",
    "obj3D = .5*(rho3Pic | A3D).real + .5*(sigma3Pic | B3D).real\n",
    "\n",
    "prob3D.set_objective('min',obj3D)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "----------------------------------------------------\n",
      "Complex Semidefinite Program\n",
      "  minimize 0.5·Re(⟨rho3, A3⟩) + 0.5·Re(⟨sigma3, B3⟩)\n",
      "  over\n",
      "    10×10 hermitian variable A3, B3\n",
      "  subject to\n",
      "    [A3, -I; -I, B3] ≽ 0\n",
      "----------------------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#User readable view of the problem being composed in PICOS'\n",
    "print(prob3D)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from mosek>"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using mosek as a solver\n",
    "prob3D.solve(verbosity=False,solver='mosek')\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Solver claims to have found optimal solution\n",
    "fid3D =  prob3D.value"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The Fidelity between two mixed states $\\rho_3$ and $\\sigma_3$ is given by\n",
    "$$ F(\\rho_3,\\sigma_4) = || \\sqrt{\\rho_3} \\sqrt{\\sigma_3}||_1,$$\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Calculate the Fidelity using the usual route via NumPy Libraries\n",
    "diag1,U = np.linalg.eigh(rho3)\n",
    "sqRho3 = np.dot(np.dot(U, np.diag(np.sqrt(diag1))), U.conj().T)  # Square root of rho3.\n",
    "diag2,V = np.linalg.eigh(sig3)\n",
    "sqSig3 = np.dot(np.dot(V, np.diag(np.sqrt(diag2))), V.conj().T)  # Square root of sig3.\n",
    "fid3Alg = sum(np.linalg.svd( np.dot(sqRho3, sqSig3) )[1] )  # Trace-norm of sqrt(P)·sqrt(Q).\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Fidelity between two random mixed states\n",
      "Using Primal SDP =  0.7599657404167818\n",
      "Using DualSDP =  0.7599659619497257\n",
      "Using Numpy 0.7599656910322277\n",
      "Maximum difference between any pair of values above = 2.709174979909079e-07\n"
     ]
    }
   ],
   "source": [
    "print('Fidelity between two random mixed states')\n",
    "print('Using Primal SDP = ', fid3)\n",
    "print('Using DualSDP = ', fid3D)\n",
    "print('Using Numpy', fid3Alg)\n",
    "diffMx1 = max(abs(fid3 - fid3D),abs(fid3 - fid3Alg),abs(fid3D - fid3Alg))\n",
    "print('Maximum difference between any pair of values above =', diffMx1)    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Notebook_3_-_Quantum_Channel_Discrimination.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Quantum Channel Discrimination"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Date : December 30, 2021\n",
    "\n",
    "This notebook contains material supporting a paper, currently titled *Five Starter Pieces: Quantum Information Science via Semi-definite Programs*, by Vikesh Siddhu (vsiddhu@protonmail.com) and Sridhar Tayur (stayur@cmu.edu). The paper is available on this **[arXiv](http://arxiv.org/abs/2112.08276)** link. The arXiv paper is released there is under the **[arXiv.org perpetual, non-exclusive license](https://arxiv.org/licenses/nonexclusive-distrib/1.0/license.html)**, and this code is released under the **[MIT license](https://opensource.org/licenses/MIT)**.\n",
    "\n",
    "This notebook depends upon various packages including [numpy](https://numpy.org/) >= 1.19.5, [picos](https://picos-api.gitlab.io/picos/index.html) >= 2.2.55, and [cvxopt](http://cvxopt.org/) >= 1.2.5.\n",
    "    \n",
    "[![Open In Colab](https://colab.research.google.com/assets/colab-badge.svg)](https://colab.research.google.com/github/vsiddhu/SDP-Quantum-OR/blob/master/Notebook%203%20-%20Quantum%20Channel%20Discrimination.ipynb)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Introduction\n",
    "\n",
    "The probability of correctly distinguishing two unifromly chosen quantum channels $\\mathcal{B}_1$ and $\\mathcal{B}_2$ without using entangled inputs is\n",
    "\\begin{equation}\n",
    " q^* = \\frac{1}{2}(1 + \\frac{1}{2} \\max_{\\rho}|| \\mathcal{B}_1(\\rho) - \\mathcal{B}_2(\\rho) ||_1)\n",
    "\\end{equation}\n",
    "and using entangled inputs is\n",
    "\\begin{equation}\n",
    "s^* = \\frac{1}{2}(1 + \\frac{1}{2}|| \\mathcal{B}_1 -  \\mathcal{B}_2 ||_{\\diamond}).\n",
    "\\end{equation}\n",
    "Here $||.||_{\\diamond}$ refers to the diamond norm of a linear map discussed next."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Diamond Norm\n",
    "A linear map $\\mathcal{B}:\\hat{ \\mathcal{H}_a} \\mapsto \\hat{ \\mathcal{H}_b}$ has diamond norm\n",
    "$$\n",
    "|| \\mathcal{B} ||_{\\diamond} = \n",
    "\\max_{ ||\\rho_{aa}||_1 \\leq 1} ||\\mathcal{B} \\otimes \\mathcal{I} (\\rho_{aa})||_1\n",
    "$$\n",
    "where $\\mathcal{I}$ is the identity map on $\\hat{ \\mathcal{H}_a}$, and $||X||_1 = \\rm Tr (\\sqrt{X X^{\\dagger}})$.\n",
    "The map $\\mathcal{B}$ has a Choi-Jamiolkowski representation\n",
    "$$\n",
    "\\mathcal{J}_{ba}(\\mathcal{B}) = \\mathcal{B} \\otimes \\mathcal{I} (\\gamma)\n",
    "$$\n",
    "where $\\gamma = \\sum_{ij} | ii \\rangle \\langle  jj|$. Using this representation one can compute $|| \\mathcal{B} ||_{\\diamond}$ as the optimum value of the semi-definite program (SDP)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    " \\begin{align}\n",
    " \\begin{aligned}\n",
    "   \\text{maximize} & \\;  \\frac{1}{2} \\; \\big( \\rm Tr(\\mathcal{J}_{ba}(\\mathcal{B})X) + \\rm Tr(\\mathcal{J}_{ba}(\\mathcal{B})X)^* \\big) & \\\\\n",
    "   \\text{subject to} & \\;\n",
    "  \\begin{pmatrix}\n",
    "   I_b \\otimes \\rho_a & X \\\\\n",
    "  X^{\\dagger} & I_b \\otimes \\sigma_a\n",
    "  \\end{pmatrix}\n",
    "  \\succeq 0. & \\\\\n",
    "  & \\rm Tr(\\rho_a) = 1, & \\\\\n",
    "  & \\rm Tr(\\sigma_a) = 1, & \\\\ \n",
    "  \\text{and} \\; & \\quad X \\in \\hat{\\mathcal{H}}_{ba},\n",
    "  \\end{aligned}\n",
    "  \\end{align}\n",
    "  where $I_b$ is the identity matrix on $\\mathcal{H}_b$. This SDP problem mentioned above has a dual formulation,\n",
    "\n",
    "\\begin{align}\n",
    " \\begin{aligned}\n",
    "  \\text{minimize} & \\;  \\frac{1}{2} \\big(  \\mu + \\nu \\big) & \\\\\n",
    "  \\text{subject to} & \\; \n",
    "  \\begin{pmatrix}\n",
    "  N_{ba} & -\\mathcal{J}_{ba}(\\mathcal{B})\\\\\n",
    "  -\\mathcal{J}_{ba}(\\mathcal{B})^{\\dagger} & M_{ba}\n",
    "  \\end{pmatrix}\n",
    "  \\succeq 0,\\\\\n",
    "  & \\; \\rm Tr_b (N_{ba}) \\preceq \\mu I_a \\\\\n",
    "  \\text{and} & \\; \\rm Tr_b (M_{ba}) \\preceq \\nu I_a.\n",
    "  \\end{aligned}\n",
    "  \\end{align}\n",
    "In what follows, consider various examples of this SDP. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# For Google Colab use, commands installing packages\n",
    "try:\n",
    "  import google.colab\n",
    "  IN_COLAB = True\n",
    "except:\n",
    "  IN_COLAB = False\n",
    "\n",
    "# Install PICOS and CVXOPT in Google Colab\n",
    "if IN_COLAB:\n",
    "    !pip install -q picos\n",
    "    !pip install -q cvxopt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import picos as pic\n",
    "import cvxopt as cvx"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solvers supported on this installation of picos: dict_keys(['cplex', 'cvxopt', 'ecos', 'glpk', 'gurobi', 'mosek', 'mskfsn', 'scip', 'smcp'])\n"
     ]
    }
   ],
   "source": [
    "print('Solvers supported on this installation of picos:', pic.solvers.all_solvers().keys())\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solvers available to picos on this machine : ['cvxopt', 'mosek', 'mskfsn']\n"
     ]
    }
   ],
   "source": [
    "print('Solvers available to picos on this machine :', pic.solvers.available_solvers())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 1\n",
    "Diamond norm of a qubit depolarizing channel \n",
    "\\begin{equation}\n",
    "    \\Delta(\\rho) = \\lambda \\rho + \\frac{(1-\\lambda)}{2} \\rm Tr(\\rho) I,\n",
    "\\end{equation}\n",
    " where $-1/3 \\leq \\lambda \\leq 1$. The Choi-Jamiolkowski representation of this channel is\n",
    " \\begin{equation}\n",
    " \\mathcal{J}_{ba}(\\Delta) = \n",
    " \\begin{pmatrix}\n",
    " (1 + \\lambda)/2 & 0 & 0 & \\lambda \\\\\n",
    " 0 & (1 - \\lambda)/2 & 0 & 0 \\\\\n",
    " 0 & 0 & (1 - \\lambda)/2 & 0 \\\\\n",
    " \\lambda & 0 & 0 & (1 + \\lambda)/2\n",
    " \\end{pmatrix}.\n",
    " \\end{equation}\n",
    " The depolarizing channel above can also be written using the parameter $p := 3(1-\\lambda)/4$ which lies between $0$ and $1$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Example 1 using the primal formulation\n",
    "\n",
    "cjMat = lambda lm : np.array([[(1. + lm)/2, 0., 0., lm],\n",
    "                    [0., (1. - lm)/2, 0., 0.],\n",
    "                    [0., 0., (1. - lm)/2, 0.],\n",
    "                    [lm, 0., 0., (1 + lm)/2]])\n",
    "\n",
    "\n",
    "p = 1\n",
    "lmVal = 1.-4.*p/3.\n",
    "da = 2\n",
    "db = 2\n",
    "gammaBA = cjMat(lmVal)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Constants\n",
    "#----------\n",
    "gammaPic = pic.Constant(\"gammaBA\", gammaBA)\n",
    "shpBA = np.shape( gammaBA )\n",
    "shpB = np.shape(pic.partial_trace(gammaPic, subsystems=(1),dimensions=2))\n",
    "shpA = np.shape(pic.partial_trace(gammaPic, subsystems=(0),dimensions=2))\n",
    "iMatB = pic.Constant('Ib', np.eye(shpB[0]))\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "rhoPic = pic.HermitianVariable(\"rhoA\", shpA)\n",
    "sigPic = pic.HermitianVariable(\"sigA\", shpB)\n",
    "XPic = pic.ComplexVariable(\"X\", shpBA)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "prob1P = pic.Problem()\n",
    "    \n",
    "#Constraint\n",
    "#----------\n",
    "prob1P.add_constraint(((iMatB @ rhoPic  & XPic) // (XPic.H & iMatB @ sigPic)) >> 0)\n",
    "prob1P.add_constraint(pic.trace(rhoPic) == 1)\n",
    "prob1P.add_constraint(pic.trace(sigPic) == 1)\n",
    "\n",
    "#Objective\n",
    "#----------\n",
    "obj = pic.trace(gammaPic | XPic).real\n",
    "\n",
    "prob1P.set_objective('max',obj)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-------------------------------------\n",
      "Complex Semidefinite Program\n",
      "  maximize Re(⟨gammaBA, X⟩)\n",
      "  over\n",
      "    4×4 complex variable X\n",
      "    2×2 hermitian variable rhoA, sigA\n",
      "  subject to\n",
      "    [Ib⊗rhoA, X; Xᴴ, Ib⊗sigA] ≽ 0\n",
      "    tr(rhoA) = 1\n",
      "    tr(sigA) = 1\n",
      "-------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#User readable view of the problem being composed in PICOS'\n",
    "print(prob1P)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from cvxopt>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using cvxopt as a solver\n",
    "prob1P.solve(verbosity=False,solver='cvxopt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Solver claims to have found optimal solution\n",
    "dNorm1P =  prob1P.value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Example 1 Dual Formulation\n",
    "#Constants\n",
    "#----------\n",
    "iMatA = pic.Constant('Ia', np.eye(shpA[0]))\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "NPicBA = pic.HermitianVariable(\"Nba\", shpBA)\n",
    "MPicBA = pic.HermitianVariable(\"Mba\", shpBA)\n",
    "mu = pic.RealVariable(\"mu\")\n",
    "nu = pic.RealVariable(\"nu\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "prob1D = pic.Problem()\n",
    "    \n",
    "#Constraint\n",
    "#----------\n",
    "prob1D.add_constraint(((NPicBA & -gammaPic) // (-gammaPic.H & MPicBA)) >> 0)\n",
    "\n",
    "NPicA = pic.partial_trace(NPicBA,subsystems=(0),dimensions=2)\n",
    "MPicA = pic.partial_trace(MPicBA,subsystems=(0),dimensions=2)\n",
    "\n",
    "prob1D.add_constraint(MPicA<<mu*iMatA)\n",
    "prob1D.add_constraint(NPicA<<nu*iMatA)\n",
    "\n",
    "#Objective\n",
    "#----------\n",
    "obj = (mu + nu)/2\n",
    "\n",
    "prob1D.set_objective('min',obj)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "---------------------------------------\n",
      "Complex Semidefinite Program\n",
      "  minimize (mu + nu)/2\n",
      "  over\n",
      "    4×4 hermitian variable Mba, Nba\n",
      "    1×1 real variable mu, nu\n",
      "  subject to\n",
      "    [Nba, -gammaBA; -gammaBAᵀ, Mba] ≽ 0\n",
      "    Mba.{tr([2×2])⊗[2×2]} ≼ mu·Ia\n",
      "    Nba.{tr([2×2])⊗[2×2]} ≼ nu·Ia\n",
      "---------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#User readable view of the problem being composed in PICOS'\n",
    "print(prob1D)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from cvxopt>"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using mosek as a cvxopt\n",
    "prob1D.solve(verbosity=False,solver='cvxopt')\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Solver claims to have found optimal solution\n",
    "dNorm1D =  prob1D.value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Diamond Norm of a Depolarizing Channel\n",
      "Using Primal SDP =  0.9999999999206617\n",
      "Using DualSDP =  0.9999999999718845\n",
      "Actual Value 1.0\n",
      "Difference between algebraic and primal numeric 7.933831369655309e-11\n",
      "Difference between algebraic and dual numeric 2.811550992021239e-11\n"
     ]
    }
   ],
   "source": [
    "dNorm1Alg = 1.0\n",
    "\n",
    "print('Diamond Norm of a Depolarizing Channel')\n",
    "print('Using Primal SDP = ', dNorm1P)\n",
    "print('Using DualSDP = ', dNorm1D)\n",
    "print('Actual Value', dNorm1Alg)\n",
    "print('Difference between algebraic and primal numeric', abs(dNorm1Alg - dNorm1P))\n",
    "print('Difference between algebraic and dual numeric', abs(dNorm1Alg - dNorm1D))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "* As mentioned in Sec. 6, any quantum channel (completely positive trace preserving map) $\\mathcal{B}$ has a diamond norm $|| \\mathcal{B}||_{\\diamond} = 1$. The numerics above simply confirm this fact in the case of a qubit depolarizing channel. In what follows we discuss the advantage of using entanglement to distinguish quantum channels."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 2: Distinguishing Depolarizing from Identity\n",
    "\n",
    "In the introduction state at the top of this notebook, let $\\mathcal{B}_1$ be the qubit identity channel $\\mathcal{I}$ and $\\mathcal{B}_2$ be the qubit depolarizing channel\n",
    "\\begin{equation}\n",
    "    \\Delta(\\rho) = \\lambda \\rho + \\frac{(1-\\lambda)}{2} \\rm Tr(\\rho) I,\n",
    "\\end{equation}\n",
    "where $-1/3 \\leq \\lambda \\leq 1$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Example 2. Using the primal formulation\n",
    "upsBA = cjMat(1)\n",
    "\n",
    "lmVal = -1/3\n",
    "thetaBA = cjMat(lmVal)\n",
    "\n",
    "gamma2BA = upsBA - thetaBA"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Primal SDP\n",
    "#Constants\n",
    "#----------\n",
    "gamma2Pic = pic.Constant(\"gamma2BA\", gamma2BA)\n",
    "\n",
    "shpBA = np.shape( gamma2Pic )\n",
    "shpB = np.shape(pic.partial_trace(gamma2Pic, subsystems=(1),dimensions=2))\n",
    "shpA = np.shape(pic.partial_trace(gamma2Pic, subsystems=(0),dimensions=2))\n",
    "iMatB = pic.Constant('Ib', np.eye(shpB[0]))\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "rhoPic = pic.HermitianVariable(\"rhoA\", shpA)\n",
    "sigPic = pic.HermitianVariable(\"sigA\", shpA)\n",
    "XPic = pic.ComplexVariable(\"X\", shpBA)\n",
    "\n",
    "\n",
    "prob2P = pic.Problem()\n",
    "    \n",
    "#Constraint\n",
    "#----------\n",
    "prob2P.add_constraint(((iMatB @ rhoPic & XPic ) // (XPic.H & iMatB @ sigPic)) >> 0)\n",
    "prob2P.add_constraint(pic.trace(rhoPic) == 1)\n",
    "prob2P.add_constraint(pic.trace(sigPic) == 1)\n",
    "\n",
    "#Objective\n",
    "#----------\n",
    "obj = pic.trace(gamma2Pic | XPic).real\n",
    "\n",
    "prob2P.set_objective('max',obj)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-------------------------------------\n",
      "Complex Semidefinite Program\n",
      "  maximize Re(⟨gamma2BA, X⟩)\n",
      "  over\n",
      "    4×4 complex variable X\n",
      "    2×2 hermitian variable rhoA, sigA\n",
      "  subject to\n",
      "    [Ib⊗rhoA, X; Xᴴ, Ib⊗sigA] ≽ 0\n",
      "    tr(rhoA) = 1\n",
      "    tr(sigA) = 1\n",
      "-------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#User readable view of the problem being composed in PICOS'\n",
    "print(prob2P)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from cvxopt>"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using mosek as a cvxopt\n",
    "prob2P.solve(verbosity=False,solver='cvxopt')\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Solver claims to have found optimal saolution\n",
    "dNorm2P =  prob2P.value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Example 2 Dual Formulation\n",
    "#Constants\n",
    "#----------\n",
    "iMatA = pic.Constant('Ia', np.eye(shpA[0]))\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "NPicBA = pic.HermitianVariable(\"Nba\", shpBA)\n",
    "MPicBA = pic.HermitianVariable(\"Mba\", shpBA)\n",
    "mu = pic.RealVariable(\"mu\")\n",
    "nu = pic.RealVariable(\"nu\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "prob2D = pic.Problem()\n",
    "    \n",
    "#Constraint\n",
    "#----------\n",
    "prob2D.add_constraint(((NPicBA & -gamma2Pic) // (-gamma2Pic.H & MPicBA)) >> 0)\n",
    "\n",
    "NPicA = pic.partial_trace(NPicBA,subsystems=(0),dimensions=2)\n",
    "MPicA = pic.partial_trace(MPicBA,subsystems=(0),dimensions=2)\n",
    "\n",
    "prob2D.add_constraint(MPicA<<mu*iMatA)\n",
    "prob2D.add_constraint(NPicA<<nu*iMatA)\n",
    "\n",
    "#Objective\n",
    "#----------\n",
    "obj = (mu + nu)/2\n",
    "\n",
    "prob2D.set_objective('min',obj)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-----------------------------------------\n",
      "Complex Semidefinite Program\n",
      "  minimize (mu + nu)/2\n",
      "  over\n",
      "    4×4 hermitian variable Mba, Nba\n",
      "    1×1 real variable mu, nu\n",
      "  subject to\n",
      "    [Nba, -gamma2BA; -gamma2BAᵀ, Mba] ≽ 0\n",
      "    Mba.{tr([2×2])⊗[2×2]} ≼ mu·Ia\n",
      "    Nba.{tr([2×2])⊗[2×2]} ≼ nu·Ia\n",
      "-----------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#User readable view of the problem being composed in PICOS'\n",
    "print(prob2D)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from cvxopt>"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using mosek as a cvxopt\n",
    "prob2D.solve(verbosity=False,solver='cvxopt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Solver claims to have found optimal solution\n",
    "dNorm2D =  prob2D.value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Diamond Norm distance between identity and equal probability Pauli error Channel\n",
      "Using Primal SDP =  1.9999999997151092\n",
      "Using DualSDP =  1.9999999999322486\n",
      "Difference between primal and dual values 2.1713941755763244e-10\n"
     ]
    }
   ],
   "source": [
    "print('Diamond Norm distance between identity and equal probability Pauli error Channel')\n",
    "print('Using Primal SDP = ', dNorm2P)\n",
    "print('Using DualSDP = ', dNorm2D)\n",
    "print('Difference between primal and dual values', abs(dNorm2D - dNorm2P))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Probability of distinguishing with an entangled input s* =  0.9999999999830622\n",
      "Probability of distinguishing without an entangled input q* =  0.8333333333333334\n"
     ]
    }
   ],
   "source": [
    "pE = (1 + dNorm2D/2)/2\n",
    "print('Probability of distinguishing with an entangled input s* = ', pE)\n",
    "print('Probability of distinguishing without an entangled input q* = ', (3 - lmVal)/4)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The value pE obtained above is in agreement with algebraic value $s^* = (7 - 3\\lambda)/8$ stated in Sec.6. This value is larger than $q^* = (3-\\lambda)/4$, the probability of distinguishing without entangled inputs."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 3: Distinguishing Werner-Holevo channels\n",
    "\\begin{equation}\n",
    "\\mathcal{B}_1(\\rho) = \\frac{1}{d+1} \\big( \\rm Tr(\\rho) I + \\rho^T\\big), \n",
    "\\quad \\text{and} \\quad\n",
    "\\mathcal{B}_2(\\rho) = \\frac{1}{d-1} \\big( \\rm Tr(\\rho) I - \\rho^T\\big). \n",
    "\\end{equation}\n",
    "Who have Choi-Jamiolkowski representations \n",
    "\\begin{equation}\n",
    "\\mathcal{J}_{ba}(\\mathcal{B}_1) =  \\frac{1}{d+1}( I \\otimes I + S_{ba}), \n",
    "\\quad \\text{and} \\quad\n",
    "\\mathcal{J}_{ab}(\\mathcal{B}_2) = \\frac{1}{d-1}( I \\otimes I - S_{ba}), \n",
    "\\end{equation}\n",
    "resp., where $S_{ba} |i \\rangle |j \\rangle = |j \\rangle |i \\rangle$. We compute their diamond norm distance\n",
    "\n",
    "\\begin{equation}\n",
    "|| \\mathcal{B}_1 -  \\mathcal{B}_2 ||_{\\diamond},\n",
    "\\end{equation}\n",
    "\n",
    "using which the probability $s^* = \\frac{1}{2}(1 + \\frac{1}{2}|| \\mathcal{B}_1 -  \\mathcal{B}_2 ||_{\\diamond})$ is be computed with relative ease.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "d = 3\n",
    "iMatJoint = np.eye(d*d)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "wMatrix = np.zeros(shape=(d*d,d*d))\n",
    "for i in range(d):\n",
    "    for j in range(d):\n",
    "        k1 = i*d + j\n",
    "        k2 = j*d + i\n",
    "        wMatrix[k1,k2] = 1."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "thBA = (iMatJoint + wMatrix)/(d+1)\n",
    "psiBA = (iMatJoint - wMatrix)/(d-1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Example 3 using the primal formulation\n",
    "\n",
    "#Constants\n",
    "#----------\n",
    "gamma3Pic = pic.Constant(\"gammaBA\", thBA - psiBA)\n",
    "shpBA = np.shape( gamma3Pic )\n",
    "\n",
    "\n",
    "shpB = np.shape(pic.partial_trace(gamma3Pic, subsystems=(1),dimensions=d))\n",
    "shpA = np.shape(pic.partial_trace(gamma3Pic, subsystems=(0),dimensions=d))\n",
    "iMatB = pic.Constant('Ib', np.eye(shpB[0]))\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "rhoPic = pic.HermitianVariable(\"rhoA\", shpA)\n",
    "sigPic = pic.HermitianVariable(\"sigA\", shpB)\n",
    "XPic = pic.ComplexVariable(\"X\", shpBA)\n",
    "\n",
    "\n",
    "prob3P = pic.Problem()\n",
    "    \n",
    "#Constraint\n",
    "#----------\n",
    "prob3P.add_constraint(((iMatB @ rhoPic & XPic) // (XPic.H & iMatB @ sigPic)) >> 0)\n",
    "prob3P.add_constraint(pic.trace(rhoPic) == 1)\n",
    "prob3P.add_constraint(pic.trace(sigPic) == 1)\n",
    "\n",
    "#Objective\n",
    "#----------\n",
    "obj = pic.trace(gamma3Pic | XPic).real\n",
    "\n",
    "prob3P.set_objective('max',obj)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-------------------------------------\n",
      "Complex Semidefinite Program\n",
      "  maximize Re(⟨gammaBA, X⟩)\n",
      "  over\n",
      "    9×9 complex variable X\n",
      "    3×3 hermitian variable rhoA, sigA\n",
      "  subject to\n",
      "    [Ib⊗rhoA, X; Xᴴ, Ib⊗sigA] ≽ 0\n",
      "    tr(rhoA) = 1\n",
      "    tr(sigA) = 1\n",
      "-------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#User readable view of the problem being composed in PICOS'\n",
    "print(prob3P)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from cvxopt>"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using mosek as a cvxopt\n",
    "prob3P.solve(verbosity=False,solver='cvxopt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Solver claims to have found optimal solution\n",
    "dNorm3P =  prob3P.value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Example 3 Dual Formulation\n",
    "#Constants\n",
    "#----------\n",
    "iMatA = pic.Constant('Ia', np.eye(shpA[0]))\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "NPicBA = pic.HermitianVariable(\"Nba\", shpBA)\n",
    "MPicBA = pic.HermitianVariable(\"Mba\", shpBA)\n",
    "mu = pic.RealVariable(\"mu\")\n",
    "nu = pic.RealVariable(\"nu\")\n",
    "\n",
    "\n",
    "prob3D = pic.Problem()\n",
    "    \n",
    "#Constraint\n",
    "#----------\n",
    "prob3D.add_constraint(((NPicBA & -gamma3Pic) // (-gamma3Pic.H & MPicBA)) >> 0)\n",
    "\n",
    "NPicA = pic.partial_trace(NPicBA,subsystems=(0),dimensions=d)\n",
    "MPicA = pic.partial_trace(MPicBA,subsystems=(0),dimensions=d)\n",
    "\n",
    "prob3D.add_constraint(MPicA<<mu*iMatA)\n",
    "prob3D.add_constraint(NPicA<<nu*iMatA)\n",
    "\n",
    "#Objective\n",
    "#----------\n",
    "obj = (mu + nu)/2\n",
    "\n",
    "prob3D.set_objective('min',obj)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "---------------------------------------\n",
      "Complex Semidefinite Program\n",
      "  minimize (mu + nu)/2\n",
      "  over\n",
      "    9×9 hermitian variable Mba, Nba\n",
      "    1×1 real variable mu, nu\n",
      "  subject to\n",
      "    [Nba, -gammaBA; -gammaBAᵀ, Mba] ≽ 0\n",
      "    Mba.{tr([3×3])⊗[3×3]} ≼ mu·Ia\n",
      "    Nba.{tr([3×3])⊗[3×3]} ≼ nu·Ia\n",
      "---------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#User readable view of the problem being composed in PICOS'\n",
    "print(prob3D)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from cvxopt>"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using mosek as a cvxopt\n",
    "prob3D.solve(verbosity=False,solver='cvxopt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Solver claims to have found optimal solution\n",
    "dNorm3D =  prob3D.value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Diamond Norm distance between identity and equal probability Pauli error Channel\n",
      "Using Primal SDP =  1.9999999997341638\n",
      "Using DualSDP =  1.9999999999261795\n",
      "Difference between primal and dual values 1.9201573664417992e-10\n"
     ]
    }
   ],
   "source": [
    "print('Diamond Norm distance between identity and equal probability Pauli error Channel')\n",
    "print('Using Primal SDP = ', dNorm3P)\n",
    "print('Using DualSDP = ', dNorm3D)\n",
    "print('Difference between primal and dual values', abs(dNorm3D - dNorm3P))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Probability of distinguishing with an entangled input s* =  0.9999999999815449\n",
      "Probability of distinguishing without an entangled input q* =  0.75\n"
     ]
    }
   ],
   "source": [
    "pE = (1 + dNorm3D/2)/2\n",
    "print('Probability of distinguishing with an entangled input s* = ', pE)\n",
    "print('Probability of distinguishing without an entangled input q* = ', .5 + 1/(d+1))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The value pE obtained above is in agreement with algebraic value $s^* = 1$ stated in Sec.6. This value is larger than $q^* = \\frac{1}{2} + \\frac{1}{d+1}$, the probability of distinguishing without entangled inputs."
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Notebook_4_-_Quantum_Entanglement_and_Separability.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Quantum Entanglement and Separability"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Date : December 15, 2021\n",
    "\n",
    "This notebook contains material supporting a paper, currently titled *Five Starter Pieces: Quantum Information Science via Semi-definite Programs*, by Vikesh Siddhu (vsiddhu@protonmail.com) and Sridhar Tayur (stayur@cmu.edu). The paper is available on this **[arXiv](http://arxiv.org/abs/2112.08276)** link. The arXiv paper is released there is under the **[arXiv.org perpetual, non-exclusive license](https://arxiv.org/licenses/nonexclusive-distrib/1.0/license.html)**, and this code is released under the **[MIT license](https://opensource.org/licenses/MIT)**.\n",
    "\n",
    "This notebook depends upon various packages including [numpy](https://numpy.org/) >= 1.19.5, [picos](https://picos-api.gitlab.io/picos/index.html) >= 2.2.55, and [cvxopt](http://cvxopt.org/) >= 1.2.5.\n",
    "    \n",
    "[![Open In Colab](https://colab.research.google.com/assets/colab-badge.svg)](https://colab.research.google.com/github/vsiddhu/SDP-Quantum-OR/blob/master/Notebook%204%20-%20Quantum%20Entanglement%20and%20Separability.ipynb)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Introduction\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "By definition, a quantum state $\\rho_{ab}$ on $\\mathcal{H}_a \\otimes \\mathcal{H}_{b}$ is separable if the state can be written as a convex combination of pure states; in other words,\n",
    "$$\n",
    "\\rho_{ab1} = \\sum_i p_i|\\psi_i \\rangle \\langle \\psi_i| \\otimes |\\phi_i \\rangle \\langle \\phi_i|,\n",
    "$$\n",
    "where $p_i>0$ and $\\sum_i p_i = 1$. A state is entangled if it is not separable. \n",
    "\n",
    "A state $\\rho_{ab}$ is separable if and only if, for each $k \\geq 1$ there is a positive (under) partial transpose (PPT) symmetric extension $\\rho_{aB}$, where \n",
    "$$\\mathcal{H}_B := \\bigotimes_{j=1}^k \\mathcal{H}_{bj},$$\n",
    "and all $\\mathcal{H}_{bi}$ have same dimension as $\\mathcal{H}_b$. For each $k$, the existence of a PPT symmetric extension can be formulated as an SDP. Here we discuss SDPs coming from the cases $k=1$ and $k=2$. \n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Case 1: SDP for $k=1$\n",
    "\n",
    "\\begin{align}\n",
    "\\begin{aligned}\n",
    "\\text{minimize} \\; & \\mu \\\\\n",
    "\\text{subject to} \\; & \\mu I_{ab} + T_{b1}(\\rho_{ab}) \\succeq 0\n",
    "\\end{aligned}\n",
    "\\end{align}\n",
    "\n",
    "If the optimal value of the SDP above is strictly positive, then $\\rho_{ab}$ does not have a PPT symmetric extension for $k=1$ and thus $\\rho_{ab}$ is entangled.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Case 2: SDP for $k=2$\n",
    "\n",
    "To check for a PPT symmetric extension of $\\rho_{ab}$ at $k=2$, we let $\\rho_{ab1} = \\rho_{ab}$ and solve an SDP\n",
    "\n",
    "\\begin{align}\n",
    "\\begin{aligned}\n",
    "\\text{minimize} \\; & \\mu \\\\\n",
    "\\text{subject to} \\; & \\rho_{ab1} = \\rm Tr_{b2}(\\rho_{aB}) & \\\\\n",
    "& \\rho_{aB} = \\Pi_{b1b2} \\rho_{aB} \\Pi_{b1b2}, & \\\\\n",
    "& \\rm Tr(\\rho_{aB}) = 1, & \\\\\n",
    "& \\rho_{aB} + \\mu I_{aB} \\succeq 0, &\\\\\n",
    "& \\mathcal{T}_{b1}(\\rho_{aB}) + \\mu I_{aB} \\succeq 0, & \\\\\n",
    "& \\mathcal{T}_{b1 b2}(\\rho_{aB}) + \\mu I_{aB} \\succeq 0, & \\\\\n",
    "\\end{aligned}\n",
    "\\end{align}\n",
    "\n",
    "where $\\Pi_{b1b2} = I_a \\otimes S_{b1b2}$, and the swap operator $S_{b1b2}|i \\rangle_{b1} |j \\rangle_{b2} = |j \\rangle_{b1} |i \\rangle_{b2}$. If the optimal value of the SDP above is strictly positive, then $\\rho_{ab}$ does not have a PPT symmetric extension for $k=2$ and thus $\\rho_{ab}$ is entangled.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# For Google Colab use, commands installing packages\n",
    "try:\n",
    "  import google.colab\n",
    "  IN_COLAB = True\n",
    "except:\n",
    "  IN_COLAB = False\n",
    "\n",
    "# Install PICOS and CVXOPT in Google Colab\n",
    "if IN_COLAB:\n",
    "    !pip install -q picos\n",
    "    !pip install -q cvxopt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import picos as pic\n",
    "import cvxopt as cvx\n",
    "#Import functions to help formulate the SDP\n",
    "from HelperFunctionsforNotebook4 import swapLastTwoOfThreePartyState"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solvers supported on this installation of picos: dict_keys(['cplex', 'cvxopt', 'ecos', 'glpk', 'gurobi', 'mosek', 'mskfsn', 'scip', 'smcp'])\n"
     ]
    }
   ],
   "source": [
    "print('Solvers supported on this installation of picos:', pic.solvers.all_solvers().keys())\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solvers available to picos on this machine : ['cvxopt', 'mosek', 'mskfsn']\n"
     ]
    }
   ],
   "source": [
    "print('Solvers available to picos on this machine :', pic.solvers.available_solvers())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 1\n",
    "Given the bell state $| \\phi \\rangle = \\frac{1}{\\sqrt{2}}(|00 \\rangle + |11 \\rangle)$, check whether $\\rho_{ab} = | \\phi \\rangle \\langle \\phi |$ has a $k=1$ PPT symmetric extension."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#State to check separability\n",
    "phiMat = np.array([[1.,0.,0.,1.],\n",
    "                [0.,0.,0.,0.],\n",
    "                [0.,0.,0.,0.],\n",
    "                [1.,0.,0.,1.]])/2\n",
    "\n",
    "da = 2\n",
    "db1 = 2\n",
    "dB = db1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Constants\n",
    "#----------\n",
    "pMPic = pic.Constant(\"phiMat\", phiMat)\n",
    "iMatAB1 = pic.Constant('Iab1', np.eye(da*dB))\n",
    "shpAB1 = (da*dB,da*dB)\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "mu = pic.RealVariable(\"mu\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<4×4 LMI Constraint: phiMat.{[2×2]⊗[2×2]ᵀ} + mu·Iab1 ≽ 0>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "prob1P = pic.Problem()\n",
    "\n",
    "#Constraint\n",
    "#----------\n",
    "prob1P.add_constraint(pic.partial_transpose(pMPic,subsystems=(1), dimensions=(da,dB)) + mu*iMatAB1 >> 0)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "---------------------------------------\n",
      "Semidefinite Program\n",
      "  minimize mu\n",
      "  over\n",
      "    1×1 real variable mu\n",
      "  subject to\n",
      "    phiMat.{[2×2]⊗[2×2]ᵀ} + mu·Iab1 ≽ 0\n",
      "---------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#Objective\n",
    "#----------\n",
    "prob1P.set_objective('min',mu)\n",
    "\n",
    "#User readable view of the problem being composed in PICOS'\n",
    "print(prob1P)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from cvxopt>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using cvxopt as a solver\n",
    "prob1P.solve(verbosity=False,solver='cvxopt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Status at the end of solving the problem: optimal\n",
      "Least mu obtained from solving the SDP above 0.49999999985774324\n",
      "Since this SDP value is positive, the state is entangled\n"
     ]
    }
   ],
   "source": [
    "print('Status at the end of solving the problem:', prob1P.status)\n",
    "\n",
    "mu1P =  prob1P.value\n",
    "print('Least mu obtained from solving the SDP above', mu1P)\n",
    "print('Since this SDP value is positive, the state is entangled')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 2\n",
    "Check existence of PPT symmetric extension with $k=1$ for a two-qutrit state,\n",
    "\\begin{equation}\n",
    "\\rho_{ab} = \\frac{2}{7}|\\psi_{+}\\rangle \\langle\\psi_{+}| \n",
    "+ \\frac{\\alpha}{7} \\sigma_{+} + \\frac{5 - \\alpha}{7} S_{ab} \\sigma_{+} S_{ab},\n",
    "\\end{equation}\n",
    "where $|\\psi_+ \\rangle = \\frac{1}{\\sqrt{3}}( |00\\rangle + |11\\rangle + |22 \\rangle )$,\n",
    "$\\sigma_{+} = \\frac{1}{3} (|01 \\rangle \\langle 01| + |12 \\rangle \\langle 12|\n",
    "+ |20 \\rangle \\langle 20|)$, $S_{ab}$ is the swap operator, and $0 \\leq \\alpha \\leq 5/2$, \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "da = 3\n",
    "db1 = 3\n",
    "dB = db1\n",
    "\n",
    "#Construct input state\n",
    "idMat = np.eye(da*db1)\n",
    "psiP = idMat[0] + idMat[4] + idMat[8]\n",
    "psiP = np.outer(psiP,psiP)\n",
    "psiP = psiP/np.trace(psiP)\n",
    "\n",
    "sigPlus = np.outer(idMat[1],idMat[1]) + np.outer(idMat[5],idMat[5]) + np.outer(idMat[6],idMat[6])\n",
    "sigPlus = sigPlus/np.trace(sigPlus)\n",
    "sigPlusEx = np.outer(idMat[3],idMat[3]) + np.outer(idMat[7],idMat[7]) + np.outer(idMat[2],idMat[2])\n",
    "sigPlusEx = sigPlusEx/np.trace(sigPlusEx)\n",
    "\n",
    "al = 0.75\n",
    "rhoMat = (2/7)*psiP + (al/7)*sigPlus + ((5-al)/7)*sigPlusEx"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Constants\n",
    "#----------\n",
    "pMPic = pic.Constant(\"rhoAl\", rhoMat)\n",
    "iMatAB = pic.Constant('Iab1', np.eye(da*dB))\n",
    "shpAB = (da*dB,da*dB)\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "mu = pic.RealVariable(\"mu\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<9×9 LMI Constraint: rhoAl.{[3×3]⊗[3×3]ᵀ} + mu·Iab1 ≽ 0>"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "prob2P = pic.Problem()\n",
    "\n",
    "#Constraint\n",
    "#----------\n",
    "prob2P.add_constraint(pic.partial_transpose(pMPic,subsystems=(1), dimensions=(da,dB)) + mu*iMatAB >> 0)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------------------\n",
      "Semidefinite Program\n",
      "  minimize mu\n",
      "  over\n",
      "    1×1 real variable mu\n",
      "  subject to\n",
      "    rhoAl.{[3×3]⊗[3×3]ᵀ} + mu·Iab1 ≽ 0\n",
      "--------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#Objective\n",
    "#----------\n",
    "prob2P.set_objective('min',mu)\n",
    "\n",
    "#User readable view of the problem being composed in PICOS'\n",
    "print(prob2P)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from cvxopt>"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using cvxopt as a solver\n",
    "prob2P.solve(verbosity=False,solver='cvxopt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Status at the end of solving the problem: optimal\n",
      "The input state paramter alpha is 0.75\n",
      "Least mu obtained from solving the SDP above is 0.007501735821370089\n"
     ]
    }
   ],
   "source": [
    "print('Status at the end of solving the problem:', prob2P.status)\n",
    "mu2P =  prob2P.value\n",
    "\n",
    "\n",
    "print('The input state paramter alpha is', al)\n",
    "print('Least mu obtained from solving the SDP above is', mu2P)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The value of the SDP above depends on the parameter $\\alpha$. When $\\alpha < 1$, $\\rho_{ab}$ has no PPT symmetric extension for $k \\geq 1$, and hence the SDP value is strictly positive. \n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 3\n",
    "Check for existence of $k=2$ PPT symmetric extension for the state defined in Example 1."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "#State to check separability\n",
    "phiMat = np.array([[1.,0.,0.,1.],\n",
    "                [0.,0.,0.,0.],\n",
    "                [0.,0.,0.,0.],\n",
    "                [1.,0.,0.,1.]])/2\n",
    "\n",
    "da = 2\n",
    "db = 2\n",
    "db1 = db\n",
    "db2 = db\n",
    "dB = db1*db2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Constants\n",
    "#----------\n",
    "pMPic = pic.Constant(\"phiMat\", phiMat)\n",
    "iMatAB = pic.Constant('IaB', np.eye(da*dB))\n",
    "shpAB = (da*dB,da*dB)\n",
    "shpAbis = (da,db1,db2)\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "mu = pic.RealVariable(\"mu\")\n",
    "ZPic = pic.HermitianVariable(\"ZaB\", shpAB)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<8×8 Complex LMI Constraint: ZaB.{[2×2]⊗[2×2]ᵀ⊗[2×2]ᵀ} + mu·IaB ≽ 0>"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "prob3P = pic.Problem()\n",
    "\n",
    "#Constraint\n",
    "#----------\n",
    "#Partial Trace returns the original state\n",
    "prob3P.add_constraint(pic.partial_trace(ZPic, subsystems=(2),dimensions=shpAbis) == pMPic)\n",
    "#Swapping b1 and b2 spaces leaves the state invariant\n",
    "prob3P.add_constraint(swapLastTwoOfThreePartyState(ZPic,da,db) == ZPic)\n",
    "\n",
    "prob3P.add_constraint(pic.trace(ZPic) == 1)\n",
    "prob3P.add_constraint(ZPic + mu*iMatAB >> 0)\n",
    "\n",
    "#Partial Transpose constraints for transpose on b1 and b2 spaces\n",
    "prob3P.add_constraint(pic.partial_transpose(ZPic,subsystems=(1), dimensions=shpAbis)  + mu*iMatAB >> 0)\n",
    "prob3P.add_constraint(pic.partial_transpose(ZPic,subsystems=(1,2), dimensions=shpAbis) + mu*iMatAB >> 0)\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "----------------------------------------------\n",
      "Complex Semidefinite Program\n",
      "  minimize mu\n",
      "  over\n",
      "    8×8 hermitian variable ZaB\n",
      "    1×1 real variable mu\n",
      "  subject to\n",
      "    ZaB.{[2×2]⊗[2×2]⊗tr([2×2])} = phiMat\n",
      "    ZaB = shuffled(ZaB,ikjlnm,(2,2,2,2,2,2),C)\n",
      "    tr(ZaB) = 1\n",
      "    ZaB + mu·IaB ≽ 0\n",
      "    ZaB.{[2×2]⊗[2×2]ᵀ⊗[2×2]} + mu·IaB ≽ 0\n",
      "    ZaB.{[2×2]⊗[2×2]ᵀ⊗[2×2]ᵀ} + mu·IaB ≽ 0\n",
      "----------------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#Objective\n",
    "#----------\n",
    "prob3P.set_objective('min',mu)\n",
    "\n",
    "#User readable view of the problem being composed in PICOS'\n",
    "print(prob3P)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from cvxopt>"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using cvxopt as a solver\n",
    "prob3P.solve(verbosity=False,solver='cvxopt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Status at the end of solving the problem: optimal\n",
      "Least mu obtained from solving the SDP above is 0.24999999989117092\n"
     ]
    }
   ],
   "source": [
    "print('Status at the end of solving the problem:', prob3P.status)\n",
    "\n",
    "mu3P =  prob3P.value\n",
    "\n",
    "print('Least mu obtained from solving the SDP above is', mu3P)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The optimal value is found to be strictly positive. This is expected from results of Example 1, where no PPT  symmetric extension was found for $k=1$. If there is no symmetric extension for some $k$, then for $k' \\geq k$, there is no symmetric extension either. "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 4\n",
    "Check for existence of $k=2$ PPT symmetric extension for the state $\\rho_{ab}$ defined in Example 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "da = 3\n",
    "db = 3\n",
    "db1 = db\n",
    "db2 = db\n",
    "dB = db1*db2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Re-construct input state from Example 2\n",
    "idMat = np.eye(da*db)\n",
    "psiP = idMat[0] + idMat[4] + idMat[8]\n",
    "psiP = np.outer(psiP,psiP)\n",
    "psiP = psiP/np.trace(psiP)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "sigPlus = np.outer(idMat[1],idMat[1]) + np.outer(idMat[5],idMat[5]) + np.outer(idMat[6],idMat[6])\n",
    "sigPlus = sigPlus/np.trace(sigPlus)\n",
    "sigPlusEx = np.outer(idMat[3],idMat[3]) + np.outer(idMat[7],idMat[7]) + np.outer(idMat[2],idMat[2])\n",
    "sigPlusEx = sigPlusEx/np.trace(sigPlusEx)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "al = 1.95\n",
    "rhoMat = (2/7)*psiP + (al/7)*sigPlus + ((5-al)/7)*sigPlusEx"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Constants\n",
    "#----------\n",
    "pMPic = pic.Constant(\"phiMat\", rhoMat)\n",
    "iMatAB = pic.Constant('IaB', np.eye(da*dB))\n",
    "shpAB = (da*dB,da*dB)\n",
    "shpAbi = (da,db1,db2)\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "mu = pic.RealVariable(\"mu\")\n",
    "ZPic = pic.HermitianVariable(\"ZaB\", shpAB)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<27×27 Complex LMI Constraint: ZaB.{[3×3]⊗[3×3]ᵀ⊗[3×3]ᵀ} + mu·IaB ≽ 0>"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "prob4P = pic.Problem()\n",
    "\n",
    "#Constraint\n",
    "#----------\n",
    "#Partial Trace returns the original state\n",
    "prob4P.add_constraint(pic.partial_trace(ZPic, subsystems=(2),dimensions=shpAbi) == pMPic)\n",
    "prob4P.add_constraint(swapLastTwoOfThreePartyState(ZPic,da,db) == ZPic)\n",
    "\n",
    "prob4P.add_constraint(pic.trace(ZPic) == 1)\n",
    "prob4P.add_constraint(ZPic + mu*iMatAB >> 0)\n",
    "\n",
    "# #Partial Transpose constraints for transpose on b1 and b2 spaces\n",
    "prob4P.add_constraint(pic.partial_transpose(ZPic,subsystems=(1), dimensions=shpAbi)  + mu*iMatAB >> 0)\n",
    "prob4P.add_constraint(pic.partial_transpose(ZPic,subsystems=(1,2), dimensions=shpAbi) + mu*iMatAB >> 0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "----------------------------------------------\n",
      "Complex Semidefinite Program\n",
      "  minimize mu\n",
      "  over\n",
      "    27×27 hermitian variable ZaB\n",
      "    1×1 real variable mu\n",
      "  subject to\n",
      "    ZaB.{[3×3]⊗[3×3]⊗tr([3×3])} = phiMat\n",
      "    ZaB = shuffled(ZaB,ikjlnm,(3,3,3,3,3,3),C)\n",
      "    tr(ZaB) = 1\n",
      "    ZaB + mu·IaB ≽ 0\n",
      "    ZaB.{[3×3]⊗[3×3]ᵀ⊗[3×3]} + mu·IaB ≽ 0\n",
      "    ZaB.{[3×3]⊗[3×3]ᵀ⊗[3×3]ᵀ} + mu·IaB ≽ 0\n",
      "----------------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#Objective\n",
    "#----------\n",
    "prob4P.set_objective('min',mu)\n",
    "\n",
    "#User readable view of the problem being composed in PICOS'\n",
    "print(prob4P)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from cvxopt>"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using cvxopt as a solver\n",
    "prob4P.solve(verbosity=False,solver='cvxopt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Status at the end of solving the problem: optimal\n",
      "The input state paramter alpha is 1.95\n",
      "Least mu obtained from solving the SDP above is 0.0003607212345043077\n"
     ]
    }
   ],
   "source": [
    "print('Status at the end of solving the problem:', prob4P.status)\n",
    "mu4P =  prob4P.value\n",
    "\n",
    "print('The input state paramter alpha is', al)\n",
    "print('Least mu obtained from solving the SDP above is', mu4P)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The value of the SDP above depends on the parameter $\\alpha$. \n",
    "\n",
    "* In Example 2 we found when $\\alpha < 1$, $\\rho_{\\alpha}$ has no PPT symmetric extension for $k = 1$. Here $k=2$ and we also find no symmetric extension. This absense of a PPT symmetric extension is shown here by an optimal $k=2$ SDP value which is strictly positive.\n",
    "\n",
    "* In Example 2 we also found that $k=1$ PPT symmetric extension exists when $1 \\leq \\alpha < 2$. However, in the current case we find no PPT symmetric extension for $k=2$; that is, a postive optimal value is returned by the SDP solver. This positive value indicates that the $k=2$ SDP finds entanglement for $1 \\leq \\alpha <2$, but the $k=1$ SDP does not.\n",
    "\n",
    "* In Example 2 we found when $2 \\leq \\alpha \\leq 5/2$, there is a symmetric extension for $k=1$. In the current case we find a symmetric extension for $k=2$ as well. This symmetric extension is expected because the state $\\rho_{\\alpha}$ is separable for $2 \\leq \\alpha \\leq 5/2$.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Notebook_5_-_Quantum_Channel_Capacity.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Quantum Channel Capacity"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Date : December 15, 2021\n",
    "\n",
    "This notebook contains material supporting a paper, currently titled *Five Starter Pieces: Quantum Information Science via Semi-definite Programs*, by Vikesh Siddhu (vsiddhu@protonmail.com) and Sridhar Tayur (stayur@cmu.edu). The paper is available on this **[arXiv](http://arxiv.org/abs/2112.08276)** link. The arXiv paper is released there is under the **[arXiv.org perpetual, non-exclusive license](https://arxiv.org/licenses/nonexclusive-distrib/1.0/license.html)**, and this code is released under the **[MIT license](https://opensource.org/licenses/MIT)**.\n",
    "\n",
    "This notebook depends upon various packages including [numpy](https://numpy.org/) >= 1.19.5, [picos](https://picos-api.gitlab.io/picos/index.html) >= 2.2.55, and [cvxopt](http://cvxopt.org/) >= 1.2.5.\n",
    "    \n",
    "[![Open In Colab](https://colab.research.google.com/assets/colab-badge.svg)](https://colab.research.google.com/github/vsiddhu/SDP-Quantum-OR/blob/master/Notebook%205%20-%20Quantum%20Channel%20Capacity.ipynb)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Introduction\n",
    "Any linear map $\\mathcal{M}:\\hat{ \\mathcal{H}_a} \\mapsto \\hat{ \\mathcal{H}_b}$ has a Choi-Jamiolkowski representation\n",
    "$$\n",
    "\\mathcal{J}(\\mathcal{M})_{ba} = \\mathcal{M} \\otimes \\mathcal{I}_a (\\gamma)\n",
    "$$\n",
    "where $\\gamma = \\sum_{ij} | ii \\rangle \\langle  jj|$.\n",
    "\n",
    "A quantum channel $\\mathcal{B}:\\hat{ \\mathcal{H}_a} \\mapsto \\hat{ \\mathcal{H}_b}$ with complementary channel\n",
    "$\\mathcal{B}^c:\\hat{ \\mathcal{H}_a} \\mapsto \\hat{ \\mathcal{H}_c}$ is $\\epsilon$ degradable when there is another quantum channel $\\mathcal{C}:\\hat{ \\mathcal{H}_b} \\mapsto \\hat{ \\mathcal{H}_c}$ such that,\n",
    "\n",
    "$$\n",
    "|| \\mathcal{C} \\circ \\mathcal{B} - \\mathcal{B}^c ||_{\\diamond} \\leq \\epsilon, \n",
    "$$\n",
    "\n",
    "where $|| \\mathcal{M} ||_{\\diamond}$ is the diamond norm of a map. Then the smallest $\\epsilon$ for which $\\mathcal{B}$ is $\\epsilon$ degradable is given by twice the optimum value of the semi-definite program"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    " \\begin{align}\n",
    " \\begin{aligned}\n",
    "   \\text{mininimize} \\; & \\mu &\\\\\n",
    "   \\text{subject to} \\; & \\rm Tr_{c}(Z_{ca}) \\preceq \\mu I_a, &\\\\\n",
    "  & \\rm Tr_{c}(J_{cb}(\\mathcal{C})) = I_b, &\\\\\n",
    "  & Z_{ca} \\succeq \\mathcal{J}_{ca}(\\mathcal{B}^c) - \\mathcal{J}_{ca}(\\mathcal{C} \\circ \\mathcal{B}), &\\\\\n",
    "  & Z_{ca} \\succeq 0, & \\\\\n",
    "  \\text{and} \\; & \\mathcal{J}_{cb}(\\mathcal{C}) \\succeq 0 &,\n",
    "  \\end{aligned}\n",
    "  \\end{align}\n",
    "  \n",
    "  where $I_a$ and $I_b$ are the identity on $\\mathcal{H}_a$ and $\\mathcal{H}_b$ respectively.\n",
    "In what follows, consider various examples of this SDP. "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "If $\\mathcal{B}$ is $\\epsilon$-degradable and has channel coherent information $\\mathcal{Q}^{(1)}(\\mathcal{B})$,\n",
    "then \n",
    "\n",
    "\\begin{equation}\n",
    "|\\mathcal{Q}(\\mathcal{B}) - \\mathcal{Q}^{(1)}(\\mathcal{B})| \n",
    "    \\leq \\epsilon \\log(d_c - 1)/2 + \\epsilon \\log(d_c) + h(\\epsilon/2) + (1 + \\epsilon/2)h(2/(2+ \\epsilon))\n",
    "\\end{equation}\n",
    "where $h(x) = -\\big( x \\log x +(1-x) \\log (1+x) \\big)$ is the binary entropy function."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import HelperFunctionsforNotebook5 as crp\n",
    "import picos as pic\n",
    "import cvxopt as cvx"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solvers supported on this installation of picos: dict_keys(['cplex', 'cvxopt', 'ecos', 'glpk', 'gurobi', 'mosek', 'mskfsn', 'scip', 'smcp'])\n"
     ]
    }
   ],
   "source": [
    "print('Solvers supported on this installation of picos:', pic.solvers.all_solvers().keys())\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solvers available to picos on this machine : ['cvxopt', 'mosek', 'mskfsn']\n"
     ]
    }
   ],
   "source": [
    "print('Solvers available to picos on this machine :', pic.solvers.available_solvers())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# For Google Colab use, commands installing packages\n",
    "try:\n",
    "  import google.colab\n",
    "  IN_COLAB = True\n",
    "except:\n",
    "  IN_COLAB = False\n",
    "\n",
    "# Let's start with Pyomo\n",
    "if IN_COLAB:\n",
    "    !pip install -q picos\n",
    "    !pip install -q cvxopt"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 1\n",
    "Compute smallest $\\epsilon$ for which the qubit dephasing channel \n",
    "\\begin{equation}\n",
    "    \\mathcal{F}_{q}(\\rho) = (1-q) \\rho + q Z \\rho Z\n",
    "\\end{equation}\n",
    "$0 \\leq q \\leq 1$ is $\\epsilon$ degradable. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "q = np.random.rand()\n",
    "\n",
    "#Kraus Operators for qubit dephasing channel\n",
    "k1 = np.sqrt(1-q)*np.array([[1.,0.],[0.,1.]])\n",
    "k2 = np.sqrt(q)*np.array([[1.,0.],[0.,-1.]])\n",
    "krsLstF = [k1,k2]\n",
    "\n",
    "(dc,db,da) = np.shape(krsLstF)\n",
    "\n",
    "#Choi-Jamiolkowski representations of channel and its complement \n",
    "(jbaF, jcaF) = crp.krausToChoiJ(krsLstF)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Constants\n",
    "#----------\n",
    "JbaFPic = pic.Constant(\"J(B)_ba\", jbaF)\n",
    "JcaFPic = pic.Constant(\"J(B)_ca\", jcaF)\n",
    "\n",
    "iMatA = pic.Constant('Ia', np.eye(da))\n",
    "iMatB = pic.Constant('Ib', np.eye(db))\n",
    "shpCA = (dc*da,dc*da)\n",
    "shpCB = (dc*db,dc*db)\n",
    "\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "ZPic = pic.HermitianVariable(\"Zca\", shpCA)\n",
    "JPic = pic.HermitianVariable(\"Jcb\", shpCB)\n",
    "mu = pic.RealVariable(\"mu\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<4×4 Complex LMI Constraint: Zca ≽ J(B)_ca - shuffled(shuffled(Jcb,ikjl,(2,2,2,2),C)·shuffled(J(B)_ba,ikjl,(2,2,2,2),C),ikjl,(2,2,2,2),C)>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "prob1P = pic.Problem()\n",
    "\n",
    "#Constraint\n",
    "#----------\n",
    "prob1P.add_constraint(ZPic >> 0)\n",
    "prob1P.add_constraint(JPic >> 0)\n",
    "\n",
    "ZaPic = pic.partial_trace(ZPic,subsystems=(0), dimensions=(dc,da))\n",
    "JbPic = pic.partial_trace(JPic,subsystems=(0), dimensions=(dc,db))\n",
    "\n",
    "prob1P.add_constraint(ZaPic << mu*iMatA)\n",
    "prob1P.add_constraint(JbPic == iMatB)\n",
    "\n",
    "JcaPic = crp.choiJOfChanInSeriesPic(JbaFPic,JPic,da,db,dc)\n",
    "prob1P.add_constraint(ZPic >> JcaFPic-JcaPic)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------------------------------------------------------------------------------\n",
      "Complex Semidefinite Program\n",
      "  minimize mu\n",
      "  over\n",
      "    4×4 hermitian variable Jcb, Zca\n",
      "    1×1 real variable mu\n",
      "  subject to\n",
      "    Zca ≽ 0\n",
      "    Jcb ≽ 0\n",
      "    Zca.{tr([2×2])⊗[2×2]} ≼ mu·Ia\n",
      "    Jcb.{tr([2×2])⊗[2×2]} = Ib\n",
      "    Zca ≽ J(B)_ca -\n",
      "      shuffled(shuffled(Jcb,ikjl,(2,2,2,2),C)·shuffled(J(B)_ba,ikjl,(2,2,2,2),C),ikjl,(2,2,2,2),C)\n",
      "--------------------------------------------------------------------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#Objective\n",
    "#----------\n",
    "prob1P.set_objective('min',mu)\n",
    "\n",
    "#User readable view of the problem being composed in PICOS'\n",
    "print(prob1P)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from cvxopt>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using cvxopt as a solver\n",
    "prob1P.solve(verbosity=False,solver='cvxopt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "6.20984358392016e-10\n"
     ]
    }
   ],
   "source": [
    "#Solver claims to have found optimal saolution\n",
    "mu1P =  prob1P.value\n",
    "eps1 = 2*mu1P\n",
    "print(eps1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Least epsilon for which the dephasing channel is epsilon degradable\n",
      "Using SDP =  6.20984358392016e-10\n",
      "Difference between the SDP value and the algberaic values 6.20984358392016e-10\n"
     ]
    }
   ],
   "source": [
    "print('Least epsilon for which the dephasing channel is epsilon degradable')\n",
    "print('Using SDP = ', eps1)\n",
    "print('Difference between the SDP value and the algberaic values', abs(eps1 - 0))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The qubit dephasing channel, \n",
    "\n",
    "$$\\mathcal{F}_{q}(\\rho) = (1-q) \\rho + q Z \\rho Z, $$\n",
    "\n",
    "is degradable for any $0 \\leq q \\leq 1$. This degradability implies that \n",
    "$\\mathcal{F}_{q}$ is $\\epsilon$ degradable for $\\epsilon = 0$, as confirmed by\n",
    "the numerics above. Given $\\epsilon = 0$, the bound\n",
    "\n",
    "\\begin{equation}\n",
    "|\\mathcal{Q}(\\mathcal{F}_q) - \\mathcal{Q}^{(1)}(\\mathcal{F}_q)| \n",
    "    \\leq \\epsilon \\log(d_c - 1)/2 + \\epsilon \\log(d_c) + h(\\epsilon/2) + (1 + \\epsilon/2)h(2/(2+ \\epsilon))\n",
    "\\end{equation}\n",
    "\n",
    "trivially evaluates to \n",
    "\\begin{equation}\n",
    "   |\\mathcal{Q}(\\mathcal{F}_q) - \\mathcal{Q}^{(1)}(\\mathcal{F}_q)| =0\n",
    "\\end{equation}\n",
    "\n",
    "Using the above equation, along with the expression for the channel coherent information, we get \n",
    "\\begin{equation}\n",
    "    \\mathcal{Q}(\\mathcal{F}_q) = \\mathcal{Q}^{(1)}(\\mathcal{F}_{q}) = 1 - h(q).\n",
    "\\end{equation}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 2\n",
    "Compute smallest $\\epsilon$ for which the qubit erasure channel \n",
    "\\begin{equation}\n",
    "    \\mathcal{E}_{p}(\\rho) = (1-p) \\rho + p \\rm Tr(\\rho) |e\\rangle\\langle e|\n",
    "\\end{equation}\n",
    "with erasure probability $0 \\leq p \\leq 1$ is $\\epsilon$ degradable. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Consider a random erasure probability less than half\n",
    "p = np.random.rand()/2\n",
    "\n",
    "#Kraus Operators for Erasure\n",
    "k1 = np.sqrt(p)*np.array([[0.,0.],[0.,0.],[1.,0.]])\n",
    "k2 = np.sqrt(p)*np.array([[0.,0.],[0.,0.],[0.,1.]])\n",
    "k3 = np.sqrt(1-p)*np.array([[1.,0.],[0.,1.],[0.,0.]])\n",
    "krsLstE = [k1,k2,k3]\n",
    "\n",
    "(dc,db,da) = np.shape(krsLstE)\n",
    "\n",
    "#Choi-Jamiolkowski representations of channel and its complement \n",
    "(jbaE, jcaE) = crp.krausToChoiJ(krsLstE)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Constants\n",
    "#----------\n",
    "JbaEPic = pic.Constant(\"J(B)_ba\", jbaE)\n",
    "JcaEPic = pic.Constant(\"J(B)_ca\", jcaE)\n",
    "iMatA = pic.Constant('Ia', np.eye(da))\n",
    "iMatB = pic.Constant('Ib', np.eye(db))\n",
    "shpCA = (dc*da,dc*da)\n",
    "shpCB = (dc*db,dc*db)\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "ZPic = pic.HermitianVariable(\"Zca\", shpCA)\n",
    "JPic = pic.HermitianVariable(\"Jcb\", shpCB)\n",
    "mu = pic.RealVariable(\"mu\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "prob2P = pic.Problem()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<6×6 Complex LMI Constraint: Zca ≽ J(B)_ca - reshaped(shuffled(shuffled(Jcb,ikjl,(3,3,3,3),C)·reshaped(shuffled(J(B)_ba,ikjl,(3,2,3,2),C)ᵀ, 4×9)ᵀ,ikjl,(3,3,2,2),C)ᵀ, 6×6)ᵀ>"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Constraint\n",
    "#----------\n",
    "prob2P.add_constraint(ZPic >> 0)\n",
    "prob2P.add_constraint(JPic >> 0)\n",
    "\n",
    "ZaPic = pic.partial_trace(ZPic,subsystems=(0), dimensions=(dc,da))\n",
    "JbPic = pic.partial_trace(JPic,subsystems=(0), dimensions=(dc,db))\n",
    "\n",
    "prob2P.add_constraint(ZaPic << mu*iMatA)\n",
    "prob2P.add_constraint(JbPic == iMatB)\n",
    "\n",
    "JcaPic = crp.choiJOfChanInSeriesPic(JbaEPic,JPic,da,db,dc)\n",
    "prob2P.add_constraint(ZPic >> JcaEPic-JcaPic)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "----------------------------------------------------------------------------------------------------\n",
      "Complex Semidefinite Program\n",
      "  minimize mu\n",
      "  over\n",
      "    6×6 hermitian variable Zca\n",
      "    9×9 hermitian variable Jcb\n",
      "    1×1 real variable mu\n",
      "  subject to\n",
      "    Zca ≽ 0\n",
      "    Jcb ≽ 0\n",
      "    Zca.{tr([3×3])⊗[2×2]} ≼ mu·Ia\n",
      "    Jcb.{tr([3×3])⊗[3×3]} = Ib\n",
      "    Zca ≽ J(B)_ca -\n",
      "      reshaped(shuffled(shuffled(Jcb,ikjl,(3,3,3,3),C)·reshaped(shuffled(J(B)_ba,ikjl,(3,2,3,2),C)ᵀ,\n",
      "      4×9)ᵀ,ikjl,(3,3,2,2),C)ᵀ, 6×6)ᵀ\n",
      "----------------------------------------------------------------------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#Objective\n",
    "#----------\n",
    "prob2P.set_objective('min',mu)\n",
    "\n",
    "#User readable view of the problem being composed in PICOS'\n",
    "print(prob2P)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from cvxopt>"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using cvxopt as a solver\n",
    "prob2P.solve(verbosity=False,solver='cvxopt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Solver claims to have found optimal saolution\n",
    "mu2P =  prob2P.value\n",
    "eps2 = 2*mu2P"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Using SDP =  1.2914823168265619e-09\n",
      "Bound on difference between capacity and coherent information = 4.3982699098789774e-08\n"
     ]
    }
   ],
   "source": [
    "print('Using SDP = ', eps2)\n",
    "print('Bound on difference between capacity and coherent information =', crp.boundFunc(eps2,dc))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The qubit erasure channel $\\mathcal{E}_{p}$ has coherent information \n",
    "\n",
    "\\begin{equation}\n",
    "    \\mathcal{Q}^{(1)}(\\mathcal{E}_{p}) = \\max(1 - 2p,0).\n",
    "\\end{equation}\n",
    "\n",
    "The channel is degradable for erasure probability $0 \\leq p \\leq 1/2$. This degradability implies that $\\mathcal{E}_{p}$ is $\\epsilon$ degradable for $\\epsilon = 0$, as confirmed by the numerics above when $0 \\leq p \\leq 1/2$. For values of $0 \\leq p \\leq 1/2$, the bound\n",
    "\n",
    "\\begin{equation}\n",
    "|\\mathcal{Q}(\\mathcal{E}_p) - \\mathcal{Q}^{(1)}(\\mathcal{E}_{p})| \n",
    "    \\leq \\epsilon \\log(d_c - 1)/2 + \\epsilon \\log(d_c) + h(\\epsilon/2) + (1 + \\epsilon/2)h(2/(2+ \\epsilon))\n",
    "\\end{equation}\n",
    "\n",
    "trivially evaluates to \n",
    "\\begin{equation}\n",
    "   |\\mathcal{Q}(\\mathcal{E}_p) - \\mathcal{Q}^{(1)}(\\mathcal{E}_p)| =0\n",
    "\\end{equation}\n",
    "For $1/2 \\leq p \\leq 1$, $\\epsilon$ is non-zero,the bound is also non-zero. It turns out that even for $1/2 \\leq p \\leq 1$, $\\mathcal{Q}(\\mathcal{E}_p) = \\mathcal{Q}^{(1)}(\\mathcal{E}_p)$, due to anti-degradability of the\n",
    "erasure channel for erasure probability $1/2 \\leq p \\leq 1$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 3\n",
    "Compute smallest $\\epsilon$ for which the qubit depolarizing channel \n",
    "\\begin{equation}\n",
    "    \\Delta(\\rho) = (1-p) \\rho + \\frac{p}{3} (X \\rho X + Y \\rho Y  + Z \\rho Z),\n",
    "\\end{equation}\n",
    "$0 \\leq p \\leq 1$ is $\\epsilon$ degradable. The depolarizing channel above can also be written using the parameter $\\lambda = 1 - 4p/3$ as\n",
    "\\begin{equation}\n",
    "    \\Delta(\\rho) = \\lambda \\rho + \\frac{(1-\\lambda)}{2} \\rm Tr(\\rho) I.\n",
    "\\end{equation}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Example 3\n",
    "p = np.random.rand()/10\n",
    "\n",
    "#Kraus Operators for Depolarizing Channel\n",
    "k1 = np.sqrt(1-p)*np.array([[1.,0.],[0.,1.]])\n",
    "k2 = np.sqrt(p/3)*np.array([[0.,1.],[1.,0.]])\n",
    "k3 = np.sqrt(p/3)*np.array([[0.,-1j],[1j,0.]])\n",
    "k4 = np.sqrt(p/3)*np.array([[1.,0.],[0.,-1.]])\n",
    "\n",
    "krsLstD = [k1,k2,k3,k4]\n",
    "(dc,db,da) = np.shape(krsLstD)\n",
    "\n",
    "(jbaD, jcaD) = crp.krausToChoiJ(krsLstD)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Constants\n",
    "#----------\n",
    "JbaDPic = pic.Constant(\"J(B)_ba\", jbaD)\n",
    "JcaDPic = pic.Constant(\"J(B)_ca\", jcaD)\n",
    "iMatA = pic.Constant('Ia', np.eye(da))\n",
    "iMatB = pic.Constant('Ib', np.eye(db))\n",
    "\n",
    "#Variables\n",
    "#----------\n",
    "shpCA = (dc*da,dc*da)\n",
    "shpCB = (dc*db,dc*db)\n",
    "\n",
    "ZPic = pic.HermitianVariable(\"Zca\", shpCA)\n",
    "JPic = pic.HermitianVariable(\"Jcb\", shpCB)\n",
    "mu = pic.RealVariable(\"mu\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "prob3P = pic.Problem()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<8×8 Complex LMI Constraint: Zca ≽ J(B)_ca - reshaped(shuffled(reshaped(shuffled(Jcb,ikjl,(4,2,4,2),C)ᵀ, 4×16)ᵀ·shuffled(J(B)_ba,ikjl,(2,2,2,2),C),ikjl,(4,4,2,2),C)ᵀ, 8×8)ᵀ>"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Constraint\n",
    "#----------\n",
    "prob3P.add_constraint(ZPic >> 0)\n",
    "prob3P.add_constraint(JPic >> 0)\n",
    "\n",
    "ZaPic = pic.partial_trace(ZPic,subsystems=(0), dimensions=(dc,da))\n",
    "JbPic = pic.partial_trace(JPic,subsystems=(0), dimensions=(dc,db))\n",
    "\n",
    "prob3P.add_constraint(ZaPic << mu*iMatA)\n",
    "prob3P.add_constraint(JbPic == iMatB)\n",
    "\n",
    "JcaPic = crp.choiJOfChanInSeriesPic(JbaDPic,JPic,da,db,dc)\n",
    "prob3P.add_constraint(ZPic >> JcaDPic-JcaPic)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-------------------------------------------------------------------\n",
      "Complex Semidefinite Program\n",
      "  minimize mu\n",
      "  over\n",
      "    8×8 hermitian variable Jcb, Zca\n",
      "    1×1 real variable mu\n",
      "  subject to\n",
      "    Zca ≽ 0\n",
      "    Jcb ≽ 0\n",
      "    Zca.{tr([4×4])⊗[2×2]} ≼ mu·Ia\n",
      "    Jcb.{tr([4×4])⊗[2×2]} = Ib\n",
      "    Zca ≽ J(B)_ca -\n",
      "      reshaped(shuffled(reshaped(shuffled(Jcb,ikjl,(4,2,4,2),C)ᵀ,\n",
      "      4×16)ᵀ·shuffled(J(B)_ba,ikjl,(2,2,2,2),C),ikjl,(4,4,2,2),C)ᵀ,\n",
      "      8×8)ᵀ\n",
      "-------------------------------------------------------------------\n"
     ]
    }
   ],
   "source": [
    "#Objective\n",
    "#----------\n",
    "prob3P.set_objective('min',mu)\n",
    "\n",
    "#User readable view of the problem being composed in PICOS'\n",
    "print(prob3P)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<primal feasible solution pair (claimed optimal) from cvxopt>"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Solve the problem using cvxopt as a solver\n",
    "prob3P.solve(verbosity=False,solver='cvxopt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Solver claims to have found optimal solution\n",
    "mu3P =  prob3P.value\n",
    "eps3 = 2*mu3P"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Least epsilon for which the depolarizing channel is epsilon degradable\n",
      "Using the SDP =  0.0030743301525582175\n",
      "Bound on difference between capacity and coherent information = 0.041751518313526206\n"
     ]
    }
   ],
   "source": [
    "print('Least epsilon for which the depolarizing channel is epsilon degradable')\n",
    "print('Using the SDP = ', eps3)\n",
    "print('Bound on difference between capacity and coherent information =', crp.boundFunc(eps3,dc))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The qubit depolarizing channel is not degradable and the least value of $\\epsilon$ for which the channel is $\\epsilon$ degradable is found numerically, as demonstrated above.\n",
    "\n",
    "The channel coherent information \n",
    "\\begin{equation}\n",
    "    \\mathcal{Q}^{(1)}(\\Delta) = \\max(1 - h(p) - p \\log 3, 0),\n",
    "\\end{equation}\n",
    "along with $\\epsilon$ computed using the SDP can be used to obtain a bound,\n",
    "\n",
    "\\begin{equation}\n",
    "|\\mathcal{Q}(\\Delta) - \\mathcal{Q}^{(1)}(\\Delta)| \n",
    "    \\leq \\epsilon \\log(d_c - 1)/2 + \\epsilon \\log(d_c) + h(\\epsilon/2) + (1 + \\epsilon/2)h(2/(2+ \\epsilon)),\n",
    "\\end{equation}\n",
    "which is usually not tight, except when $p = 0$ or $p = 1$."
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

